Ideal points of character varieties, algebraic non-integral representations, and undetected closed essential surfaces in 3-manifolds

Closed essential surfaces in a three-manifold can be detected by ideal points of the character variety or by algebraic non-integral representations. We give examples of closed essential surfaces not detected in either of these ways. For ideal points, we use Chesebro's module-theoretic interpretation of Culler-Shalen theory. As a corollary, we construct an infinite family of closed hyperbolic Haken 3-manifolds with no algebraic non-integral representations into PSL(2, C), resolving a question of Shanuel and Zhang.

==> anc/10_152.txt <==
####################################
SL(2, C) character variety for the knot K = 10_152. 


The polynomials p0, …, p9 given below are determined as follows. 

The defining equation for the character variety of the free group on 3 letters is p0 = 0.  

SnapPy gives the following presentation for pi_1 ( S^3 - K ) 

< a, b, c | abAcBACCbccab, aabAbCbc >

with a peripheral subgroup generated by { b, bbbbbbbbbbbbbccabCCBccaa}, so { mu = b, lambda = ccabCCBccaa} is also a basis for the peripheral subgroup.

Then the defining equations from Propositions 3 and 4 are p1 = … = p8 = 0.  

The trace function I_\lambda is p9.  

The  code and the output for the computation in Macaulay2 is below.

####################################

S = QQ[s]; R = S[x,y,z,w,t,u,v];

p0 = -4 + t^2 + u^2 + v^2 + t*u*w + w^2 - u*v*x + x^2 - t*v*y - w*x*y + y^2 - v*w*z - t*x*z - u*y*z + v*x*y*z + z^2; 
p1 = (-64 - 32*z - 32*t^2*z + 32*t^2*w^2*z - 32*x^2*z + 80*w*x*y*z - 4*t^2*w*x*y*z - 
  4*w^3*x*y*z - 4*w*x^3*y*z + 32*y^2*z - 32*w^2*y^2*z - 4*x^2*y^2*z + t^2*x^2*y^2*z + 
  5*w^2*x^2*y^2*z + x^4*y^2*z - 4*w*x*y^3*z - w*x^3*y^3*z + x^2*y^4*z + 32*t*x*z^2 + 
  32*t*w^2*x*z^2 - 32*t*w*y*z^2 - 32*t*w^3*y*z^2 + 4*t*w*x^2*y*z^2 - t*x^3*y^2*z^2 - 
  2*u^3*x*(8*w + x*y)*z^2 + 64*z^3 + 16*t^2*z^3 - 80*w^2*z^3 - 16*t^2*w^2*z^3 + 
  16*w^4*z^3 + 16*x^2*z^3 + 16*w^2*x^2*z^3 - 84*w*x*y*z^3 + 8*t^2*w*x*y*z^3 - 
  8*w^3*x*y*z^3 + 8*w*x^3*y*z^3 - 16*y^2*z^3 + 48*w^2*y^2*z^3 - 3*x^2*y^2*z^3 + 
  t^2*x^2*y^2*z^3 - 7*w^2*x^2*y^2*z^3 + x^4*y^2*z^3 + 8*w*x*y^3*z^3 - w*x^3*y^3*z^3 + 
  x^2*y^4*z^3 - 16*t*x*z^4 - 16*t*w^2*x*z^4 + 32*t*w*y*z^4 - 8*t*w*x^2*y*z^4 - 
  t*x^3*y^2*z^4 - 16*z^5 + 16*w^2*z^5 + 8*w*x*y*z^5 + x^2*y^2*z^5 + 
  u^2*z*(-16*z^2 - 2*w*x*y*(2 + t*x*z - 12*z^2) - 16*w^2*(-2 + t*x*z - z^2) + 
    x^2*y^2*(1 + 3*z^2)) + v^2*z*(-16*(-2 + z^2) + 16*w^2*(-2 + z^2) + 
    x^2*y*(y - 2*u*z + y*z^2) + 4*w*x*(4*u*z + y*(7 - 6*z^2))) - 
  u*(-16*w^3*z*(-(x*z) + t*(2 + z^2)) - 2*w^2*y*(16 + (-32 + 7*x^2)*z^2 - 8*z^4 + 
      t*x*(-2*z + 4*z^3)) + w*(-2*x^3*(-8 + y^2)*z^2 + 48*t*z^3 + 
      4*x*(8 + (-32 + 4*t^2 + 3*y^2)*z^2 + 2*(2 + y^2)*z^4) - 
      t*x^2*z*(16*z^2 + y^2*(1 + z^2))) + y*(2*x^4*z^2 - 2*t*x^3*z^3 - 16*(-2 + z^4) + 
      x^2*z^2*(2*t^2 + 2*(-4 + z^2) + y^2*(3 + z^2)))) + 
  v*(-16*t*z^2*(-2*u + y*z) - t*x^2*y^2*z*(y - 2*u*z + y*z^2) - 16*w^3*(-2 + z^4) + 
    x^3*y*z*(2*u^2*z + y^2*z*(1 + z^2) - u*(y + 3*y*z^2)) + 
    16*x*(-(u*z^3) + y*(2 - 2*z^2 + z^4)) + 4*w^2*(-8*u*x*z + 4*t*z^2*(-2*u + y*z) + 
      x*y*(-8 + 9*z^2 + 2*z^4)) + 
    w*(4*t*x*z*(4*u*y*z + y^2*(1 - 2*z^2) + 8*(-2 + z^2)) + 
      x^2*(32 + 16*u^2*z^2 - (32 + 5*y^2)*z^2 + 7*y^2*z^4 + u*y*(4*z - 22*z^3)) - 
      16*(4 + 2*u^2*z^2 - 2*(1 + y^2)*z^2 + (-1 + 2*y^2)*z^4 + u*y*(2*z - 4*z^3)))))/32; 
p2 = (-32*x - 64*v*w*x + 32*v*w^3*x + 32*v*w*x^3 - 32*v*w^2*y - 32*v*w^2*x^2*y + 
  32*v*w*x*y^2 + 32*x*z + 32*v^2*x*z - 32*v^2*w^2*x*z - 32*x^3*z - 32*w*y*z + 
  32*v^2*w*y*z + 80*w*x^2*y*z + 28*v^2*w*x^2*y*z - 4*w^3*x^2*y*z - 4*w*x^4*y*z - 
  48*x*y^2*z - 28*v^2*x*y^2*z - 28*w^2*x*y^2*z + v^2*x^3*y^2*z + 5*w^2*x^3*y^2*z + 
  x^5*y^2*z + 32*w*y^3*z - 8*w*x^2*y^3*z - w*x^4*y^3*z + 4*x*y^4*z + x^3*y^4*z + 
  32*v*w*x*z^2 - 32*v*w*x^3*z^2 + 32*v*y*z^2 + 36*v*w^2*x^2*y*z^2 - 4*v*w*x*y^2*z^2 - 
  5*v*w*x^3*y^2*z^2 - 32*v*y^3*z^2 + 4*v*x^2*y^3*z^2 + v*x^4*y^3*z^2 - 
  2*u^3*x*(8*w*x + (-8 + x^2)*y)*z^2 + 32*x*z^3 - 16*v^2*x*z^3 - 80*w^2*x*z^3 + 
  16*v^2*w^2*x*z^3 + 16*w^4*x*z^3 + 16*x^3*z^3 + 16*w^2*x^3*z^3 + 96*w*y*z^3 - 
  16*v^2*w*y*z^3 - 16*w^3*y*z^3 - 100*w*x^2*y*z^3 - 24*v^2*w*x^2*y*z^3 - 
  8*w^3*x^2*y*z^3 + 8*w*x^4*y*z^3 + 52*x*y^2*z^3 + 24*v^2*x*y^2*z^3 + 56*w^2*x*y^2*z^3 - 
  11*x^3*y^2*z^3 + v^2*x^3*y^2*z^3 - 7*w^2*x^3*y^2*z^3 + x^5*y^2*z^3 - 48*w*y^3*z^3 + 
  16*w*x^2*y^3*z^3 - w*x^4*y^3*z^3 - 8*x*y^4*z^3 + x^3*y^4*z^3 + 16*v*w*x*z^4 - 
  16*v*w^3*x*z^4 - 32*v*y*z^4 + 16*v*w^2*y*z^4 + 16*v*x^2*y*z^4 + 8*v*w^2*x^2*y*z^4 - 
  40*v*w*x*y^2*z^4 + 7*v*w*x^3*y^2*z^4 + 32*v*y^3*z^4 - 8*v*x^2*y^3*z^4 + 
  v*x^4*y^3*z^4 - 16*x*z^5 + 16*w^2*x*z^5 - 16*w*y*z^5 + 8*w*x^2*y*z^5 - 8*x*y^2*z^5 + 
  x^3*y^2*z^5 + t^2*z*(16*w*y*(-2 + z^2) - 4*w*x^2*(y + 4*u*z - 2*y*z^2) + 
    x^3*y*(y - 2*u*z + y*z^2) - 4*x*(8 - 4*u*y*z - 4*z^2 + 4*w^2*(-2 + z^2) + 
      y^2*(-1 + 2*z^2))) + u^2*z*(32*v*y*z - 16*v*x^2*y*z + 2*v*x^4*y*z + 
    16*w^2*x*(2 + z^2) + x^3*y^2*(1 + 3*z^2) + 
    4*w*(4*v*x*(-2 + x^2)*z - 4*y*(2 + z^2) + x^2*y*(-1 + 6*z^2)) - 
    4*x*(4*z^2 + y^2*(-1 + 6*z^2))) - t*(-32 + 96*z^2 - 32*x^2*z^2 - 32*w^2*x^2*z^2 + 
    64*w*x*y*z^2 + 32*w^3*x*y*z^2 - 4*w*x^3*y*z^2 - 64*y^2*z^2 - 32*w^2*y^2*z^2 + 
    4*x^2*y^2*z^2 + x^4*y^2*z^2 + 2*u^2*w*x*(8*w*x + (-8 + x^2)*y)*z^2 - 32*z^4 + 
    16*x^2*z^4 + 16*w^2*x^2*z^4 - 48*w*x*y*z^4 + 8*w*x^3*y*z^4 + 32*y^2*z^4 - 
    8*x^2*y^2*z^4 + x^4*y^2*z^4 - u*z*(16*w^3*x*(2 + z^2) + 
      4*w^2*(-8*v*x*z - 4*y*(2 + z^2) + x^2*y*(-1 + 2*z^2)) + 
      2*(16*v*x*z + v*x*(-8 + x^2)*y^2*z + y*(-16 + (-4 + x^2)^2*z^2)) + 
      w*(32*v*y*z + 16*v*x^2*y*z + x*(-48*z^2 + y^2*(4 - 8*z^2)) + 
        x^3*(16*z^2 + y^2*(1 + z^2)))) + 
    v*z*(-16*w^2*x*y*z^2 + x*y*(-64 + 48*z^2 + y^2*(4 - 8*z^2 + x^2*(1 + z^2))) + 
      4*w*(4*y^2*z^2 + x^2*(-8*(-2 + z^2) + y^2*(-1 + 2*z^2))))) - 
  u*(16*w^3*x^2*z^2 + 2*w^2*x*(16*v*x*z + y*(-16 + (24 - 7*x^2)*z^2 + 8*z^4)) - 
    2*w*(x^4*(-8 + y^2)*z^2 + 32*v*x*y*z^3 + v*x^3*y*z*(2 - 11*z^2) - 
      2*x^2*(8 + (-32 - 4*v^2 + 7*y^2)*z^2 + 2*(2 + y^2)*z^4) + 
      8*(2 - 2*z^2 + y^2*(-2 + 4*z^2 + z^4))) + 
    z*(2*v^2*x*(8 + x^2)*y*z + x*y*z*(2*x^4 + x^2*(2*(-12 + z^2) + y^2*(3 + z^2)) - 
        4*(8*(-3 + z^2) + y^2*(3 + 2*z^2))) + v*(16*(2 + (-2 + x^2)*z^2) + 
        y^2*(-32 + 64*z^2 + x^2*(4 - 24*z^2) + x^4*(1 + 3*z^2))))))/32; 
p3 = (-32*y - 32*w*x*z - 32*t^2*w*x*z + 64*y*z - 8*t^2*y*z - 8*w^2*y*z + 32*t^2*w^2*y*z - 
  88*x^2*y*z + 4*t^2*x^2*y*z + 4*w^2*x^2*y*z + 4*x^4*y*z + 120*w*x*y^2*z - 
  4*t^2*w*x*y^2*z - 4*w^3*x*y^2*z - 8*w*x^3*y^2*z - 8*y^3*z - 32*w^2*y^3*z + 
  t^2*x^2*y^3*z + 5*w^2*x^2*y^3*z + x^4*y^3*z - 4*w*x*y^4*z - w*x^3*y^4*z + x^2*y^5*z + 
  64*t*w*z^2 - 32*t*w*x^2*z^2 + 72*t*x*y*z^2 + 64*t*w^2*x*y*z^2 - 4*t*x^3*y*z^2 - 
  64*t*w*y^2*z^2 - 32*t*w^3*y^2*z^2 + 4*t*w*x^2*y^2*z^2 - t*x^3*y^3*z^2 - 
  2*u^3*(8 + 8*w*x*y + x^2*(-8 + y^2))*z^2 + 96*w*x*z^3 + 16*t^2*w*x*z^3 - 
  16*w^3*x*z^3 - 16*w*x^3*z^3 - 40*y*z^3 + 8*t^2*y*z^3 - 88*w^2*y*z^3 - 
  16*t^2*w^2*y*z^3 + 16*w^4*y*z^3 + 76*x^2*y*z^3 - 8*t^2*x^2*y*z^3 + 24*w^2*x^2*y*z^3 - 
  8*x^4*y*z^3 - 124*w*x*y^2*z^3 + 8*t^2*w*x*y^2*z^3 - 8*w^3*x*y^2*z^3 + 
  16*w*x^3*y^2*z^3 + 8*y^3*z^3 + 48*w^2*y^3*z^3 - 11*x^2*y^3*z^3 + t^2*x^2*y^3*z^3 - 
  7*w^2*x^2*y^3*z^3 + x^4*y^3*z^3 + 8*w*x*y^4*z^3 - w*x^3*y^4*z^3 + x^2*y^5*z^3 - 
  32*t*w*z^4 + 16*t*w*x^2*z^4 - 40*t*x*y*z^4 - 16*t*w^2*x*y*z^4 + 8*t*x^3*y*z^4 + 
  32*t*w*y^2*z^4 - 8*t*w*x^2*y^2*z^4 - t*x^3*y^3*z^4 - 16*w*x*z^5 + 8*y*z^5 + 
  16*w^2*y*z^5 - 8*x^2*y*z^5 + 8*w*x*y^2*z^5 + x^2*y^3*z^5 + 
  u^2*z*(-16*v*x*(-3 + x^2)*z + 2*v*x^3*y^2*z - 16*w^2*y*(-2 + t*x*z - z^2) + 
    x^2*y^3*(1 + 3*z^2) - 4*y*(2 - 6*z^2 + x^2*(-1 + 6*z^2)) - 
    2*w*(8*(t + 2*v*y)*z + x^2*(-8*v*y + t*(-8 + y^2))*z + 
      2*x*(8 + y^2 + 4*z^2 - 6*y^2*z^2))) + 
  v^2*z*(16*w^2*y*(-2 + z^2) - 4*w*x*(4*(-2 + z^2) + y^2*(-7 + 6*z^2)) + 
    y*(-24*(-1 + z^2) + x^2*(-28 + y^2 + 24*z^2 + y^2*z^2))) + 
  v*(x^3*(-32 + (32 + 4*y^2 + y^4)*z^2 + y^2*(-8 + y^2)*z^4) + 
    8*(2*t*w^2*y^2*z^3 + t*z*(-8 + y^2 + 4*z^2 - y^2*z^2) - 2*w^3*y*(-2 + z^4) + 
      w*y*(-4 + (5 + 4*y^2)*z^2 + (3 - 4*y^2)*z^4)) + 
    x^2*(w*y*(64 - (68 + 5*y^2)*z^2 + (-8 + 7*y^2)*z^4) - 
      t*z*(y^2*(4 - 8*z^2) + 32*(-2 + z^2) + y^4*(1 + z^2))) + 
    4*x*(2*(-1 + z^2)*(-8 + 5*y^2*z^2) + t*w*y*z*(y^2*(1 - 2*z^2) + 4*(-4 + z^2)) + 
      w^2*(4*(-2 + z^4) + y^2*(-8 + 9*z^2 + 2*z^4)))) - 
  u*(2*x^4*(-8 + y^2)*z^2 + x^3*z*(-2*z*(w*y*(-16 + y^2) + t*(-8 + y^2)*z) + 
      v*y*(4 - 24*z^2 + y^2*(1 + 3*z^2))) + 
    4*x*(4*w^3*y*z^2 + 2*z*(t*(4 - 6*z^2) + v*y*(-5 + 11*z^2)) + 
      w*(-8*t*v*z^2 - 4*t*v*y^2*z^2 + y^3*z^2*(3 + 2*z^2) + 
        4*y*(4 + (-11 + t^2 - v^2)*z^2)) + 
      w^2*z*(8*v*y + t*(8 + y^2 + 4*z^2 - 2*y^2*z^2))) + 
    8*(4 + (-8 + 2*t^2 - 2*v^2 - 2*t*v*y + y^2)*z^2 + (2 + y^2)*z^4 - 
      2*t*w^3*y*z*(2 + z^2) + w*z*(v*y^2*(4 - 8*z^2) + 3*t*y*(-1 + z^2) + 
        2*v*(2 + z^2)) + 2*w^2*(-z^2 + 2*t*v*y*z^2 + y^2*(-2 + 4*z^2 + z^4))) + 
    x^2*(-32 + 112*z^2 - 16*w^2*z^2 - 20*y^2*z^2 - 14*w^2*y^2*z^2 + 3*y^4*z^2 + 
      2*t^2*(-8 + y^2)*z^2 + 2*v^2*(8 + y^2)*z^2 - 16*z^4 - 6*y^2*z^4 + y^4*z^4 - 
      t*w*y*z*(4 + 8*z^2 + y^2*(1 + z^2)) + 2*v*z*(-(t*y*(-8 + y^2)*z) + 
        w*(-16 + y^2*(-2 + 11*z^2))))))/32;
 p4 = (-128 + 128*x^2 - 32*t^2*x^2 + 32*v^2*x^2 - 32*x^4 + 32*t*v*x^2*y - 32*x^2*y^2 - 64*z - 
  128*t*x*z + 32*t^3*x*z - 96*t*v^2*x*z + 64*t*x^3*z + 208*v*x*y*z - 52*t^2*v*x*y*z + 
  44*v^3*x*y*z - 52*v*x^3*y*z + 56*t*x*y^2*z - 6*t^3*x*y^2*z + 14*t*v^2*x*y^2*z - 
  6*t*x^3*y^2*z - 20*v*x*y^3*z + 6*t^2*v*x*y^3*z - 6*t*x*y^4*z + 192*z^2 + 16*t^2*z^2 + 
  16*v^2*z^2 - 208*x^2*z^2 + 16*t^2*x^2*z^2 - 16*v^2*x^2*z^2 + 48*x^4*z^2 - 
  16*u^4*(-1 + x^2)*z^2 - 144*t*v*y*z^2 + 4*t*v*x^2*y*z^2 - 48*y^2*z^2 + 
  16*t^2*y^2*z^2 + 80*v^2*y^2*z^2 + 128*x^2*y^2*z^2 - 10*t^2*x^2*y^2*z^2 - 
  36*v^2*x^2*y^2*z^2 - 16*x^4*y^2*z^2 - 16*t*v*y^3*z^2 + 10*t*v*x^2*y^3*z^2 + 
  16*y^4*z^2 - 16*x^2*y^4*z^2 + 80*t*x*z^3 - 16*t^3*x*z^3 + 48*t*v^2*x*z^3 - 
  64*t*x^3*z^3 - 196*v*x*y*z^3 + 48*t^2*v*x*y*z^3 - 32*v^3*x*y*z^3 + 80*v*x^3*y*z^3 - 
  62*t*x*y^2*z^3 + 6*t^3*x*y^2*z^3 - 26*t*v^2*x*y^2*z^3 + 22*t*x^3*y^2*z^3 + 
  48*v*x*y^3*z^3 - 6*t^2*v*x*y^3*z^3 - 16*v*x^3*y^3*z^3 + 6*t*x*y^4*z^3 - 48*z^4 + 
  112*x^2*z^4 - 16*v^2*x^2*z^4 - 16*x^4*z^4 + 64*t*v*y*z^4 - 32*t*v*x^2*y*z^4 - 
  48*y^2*z^4 + 16*t^2*y^2*z^4 - 48*v^2*y^2*z^4 + 28*x^2*y^2*z^4 - 17*t^2*x^2*y^2*z^4 + 
  21*v^2*x^2*y^2*z^4 - 11*x^4*y^2*z^4 - 16*t*v*y^3*z^4 + 17*t*v*x^2*y^3*z^4 + 
  16*y^4*z^4 - 11*x^2*y^4*z^4 - 16*t*x*z^5 + 16*t*x^3*z^5 + 32*v*x*y*z^5 - 
  16*v*x^3*y*z^5 - 10*t*x*y^2*z^5 + 11*t*x^3*y^2*z^5 + 16*v*x*y^3*z^5 - 
  11*v*x^3*y^3*z^5 - 16*x^2*z^6 + 16*y^2*z^6 - 11*x^2*y^2*z^6 + 16*w^4*(-2 + z^2) + 
  4*w^3*(16*v*z - 2*t*y*z*(-1 + z^2) + x*y*(12 - 14*z^2 + 3*z^4)) - 
  2*u^3*z*(-8*v*x*(-4 + x^2)*z + y*(-8 + 4*t*x*z + 32*z^2 + x^2*(5 - 26*z^2)) + 
    4*w*(-4*t*z + 2*t*x^2*z + x*(-5 + z^2))) + 
  w^2*(128 - 64*x^2 - 32*y^2 - 16*x^2*y^2 - 144*z^2 + 64*x^2*z^2 + 32*y^2*z^2 + 
    24*x^2*y^2*z^2 + 16*z^4 - 16*x^2*z^4 + 16*y^2*z^4 - 23*x^2*y^2*z^4 + 
    16*t^2*(-2 + z^2) + 8*t*v*y*(4 - 11*z^2 + z^4) - 16*v^2*(-2 + z^2 + z^4) - 
    4*v*x*y*z*(25 - 18*z^2 + 3*z^4) + 2*t*x*z*(-16*(-2 + z^2) + 7*y^2*(-1 + z^2))) + 
  u^2*(-16*x^4*z^2 + 16*(4 + (-7 + t^2 - 3*v^2 - t*v*y + y^2)*z^2 + (1 + 4*y^2)*z^4) - 
    x^2*(32 + 2*(-64 + 8*t^2 - 16*v^2 - 12*t*v*y + 11*y^2)*z^2 + (32 + 47*y^2)*z^4) + 
    2*x^3*(8*t*z^3 + v*y*z*(5 - 26*z^2)) + 8*w^2*(-4 + 2*t^2*z^2 - 2*(-2 + x^2)*z^2 - 
      t*x*z*(-5 + z^2)) + 2*x*z*(-16*t*(-1 + z^2) + 18*v*y*(-1 + 4*z^2) + 
      t*y^2*(-3 + 7*z^2)) + 2*w*(8*x^3*y*z^2 + 12*z*(4*v + t*y*(1 - 3*z^2)) + 
      x^2*z*(4*v*(-5 + 3*z^2) + t*y*(-5 + 18*z^2)) - 
      2*x*(16*t*v*z^2 + y*(-4 + 2*(12 + t^2)*z^2 - 5*z^4)))) + 
  w*(x^3*y*(48 + 8*(-11 + 2*y^2)*z^2 + (28 + 11*y^2)*z^4) - 
    2*x*y*(32 - 8*y^2 - 80*z^2 + 28*y^2*z^2 + 44*z^4 + 2*y^2*z^4 - 6*z^6 + 
      2*v^2*(12 - 19*z^2 + z^4) - 2*t^2*(4 - 12*z^2 + 5*z^4) + 
      t*v*y*(8 - 27*z^2 + 13*z^4)) - 8*z*(t*v^2*y*(3 - 5*z^2) - 2*v^3*(-2 + z^2) + 
      t*y*(-1 + z^2)*(-4 + t^2 + y^2 + z^2) + t^2*v*(6*(-2 + z^2) - y^2*(-1 + z^2)) + 
      2*v*(8 - z^2 - z^4 + y^2*(2 - 4*z^2 + z^4))) + 
    x^2*z*(-2*t*y*(20 - 24*z^2 + 6*z^4 + 3*y^2*(-1 + z^2)) + 
      v*(16*(4 - 2*z^2 + z^4) + y^2*(36 - 56*z^2 + 23*z^4)))) + 
  u*(16*v^3*x*z^2 + 8*t^3*(2*w - x*y)*z^2 + 
    2*v^2*z*(x^2*y*(5 - 22*z^2) + 4*w*x*(-7 + 3*z^2) + 8*y*(-3 + 5*z^2)) - 
    2*t^2*z*(24*v*x*z - 4*v*x*y^2*z + 4*w^2*y*(-1 + z^2) + 
      y*(-8 + 24*z^2 + x^2*(5 - 22*z^2)) + w*(8*v*y*z - 3*x*y^2*(-1 + z^2) + 
        4*x*(-9 + 5*z^2))) + v*(16*w*y*(4 - 11*z^2 + 2*z^4) - 
      2*w*x^2*y*(8 - 69*z^2 + 28*z^4) + x^3*(32 + 6*(-16 + y^2)*z^2 + 
        (16 + 47*y^2)*z^4) + 4*x*(-32 + (60 - 7*y^2)*z^2 - 12*(1 + 2*y^2)*z^4 + 
        2*w^2*(4 - 13*z^2 + z^4))) + z*(-8*w^3*x*(-5 + z^2) + 
      2*w^2*y*(24 - 32*z^2 + x^2*(-25 + 22*z^2)) - 
      2*w*x*(4*(12 - 9*z^2 + z^4) + y^2*(-4 - 40*z^2 + 6*z^4) + 
        x^2*(4*(-5 + z^2) + y^2*(-5 + 18*z^2))) + 
      y*(2*x^4*(-5 + 18*z^2) - 16*(12 - 16*z^2 + 3*z^4 + y^2*(-1 + 4*z^2 + z^4)) + 
        x^2*(88 - 250*z^2 + 52*z^4 + y^2*(-10 + 52*z^2 + 11*z^4)))) + 
    t*(32*w^3*(-1 + z^2) + 4*w^2*(24*v*z + x*y*(4 - 16*z^2 + 3*z^4)) - 
      w*(4*v*x*y*z*(17 - 18*z^2) + x^2*(32 + 8*(-3 + y^2)*z^2 + (8 + 11*y^2)*z^4) - 
        8*z^2*(-6*v^2 + 2*(-7 + z^2) + 3*y^2*(1 + z^2))) - 
      2*z*(-20*v^2*x*y*z + x*y*z*(8 + y^2 - 28*z^2 + 3*y^2*z^2 + x^2*(-1 + 18*z^2)) + 
        v*(8*(-8 + y^2 + 4*z^2 - 3*y^2*z^2) + x^2*(16 - 32*z^2 + y^2*(-8 + 25*z^2)))))))/64;
 p5 = -2 + u^2*x*y - u*v*x^2*y + v*z - v*x^2*z - u*x*y^2*z + v*x^2*y^2*z + x*y*z^2 + 
 t*(u*(-1 + x^2) + x*(w - x*y)*z) - w*(-1 + u^2 + v*x*y*z + z^2 - u*(v*x + y*z));
 p6 = -y + u^2*x*(-w + x*y) - t*w*z + v*w*y*z - x^3*(v + t*y - v*y^2)*z + 
 u*(t*x*(-2 + x^2) + v*(-1 + x^2)*(w - x*y) + x*y*(w - x*y)*z) + 
 x*(-1 + w + t*y*z - v*(-2 + y^2)*z - w*z^2) + x^2*z*(t*w + y*(-(v*w) + z));
p7 = -y + w*y + u^2*(x^3 - w*y - w*x^2*y + x*(-2 + w^2 + y^2)) + t*z - w*y*z^2 + 
 u*(v - v*x^2 + t*(w*x - y) - y*(x^3 - w*y - w*x^2*y + x*(-2 + w^2 + y^2))*z) + 
 x^3*(-1 + z^2) + x*(3 - v*w*z - 2*z^2 + w^2*(-1 + z^2) + y^2*(-1 + z^2)) + 
 x^2*(-(t*z) + v*y*z + w*(y - y*z^2));
p8 = -(t*w*x) + t*y - z + 2*w*z - 3*x*y*z + w^2*x*y*z + x^3*y*z - w*y^2*z - w*x^2*y^2*z + 
 x*y^3*z + t*w*x*z^2 - t*x^2*y*z^2 - w*z^3 + x*y*z^3 + u^2*(-(w*z) + x*y*z) + 
 v*(-1 + z^2 + w*x*z*(u - y*z) - x^2*(-1 + u*y*z + z^2 - y^2*z^2)) - 
 u*(x^3 + t*z - x^2*(w*y + t*z) - w*y*(1 + z^2) + x*(-2 + w^2 + y^2*(1 + z^2)))
p9 = (x^3*(-2 + 3*z^2) + x*(6 + (-12 - 3*t^2 + u^2 + v^2 - t*u*w + w^2 + t*v*y + y^2)*z^2 - 
    (v*w + u*y - 2*t*(u*v + w*y))*z^3 + (3 + 2*t^2 - 2*t*v*y)*z^4) + 
  x^2*z*(2*u*w - 2*v*y - 3*u*v*z - 3*w*y*z + 3*v*y*z^2 + t*(6 - 5*z^2)) - 
  2*z*(w*y*z*(-2 + z^2) + t*(3 - 4*z^2 + z^4) - v*y*(1 - 3*z^2 + z^4) + 
    u*(w - w*z^2 + v*z*(-2 + z^2))))/2;

I = ideal( p0, p1, p2, p3, p4, p5, p6, p7, p8, s - p9);  

gb I;

basis( R / I , SourceRing => S)

####################################
OUTPUT
####################################

The set

{1, x, x^2, x^2*v, x*y, x*y*v, x*z, x*w, x*w*v, x*t, x*t*u, x*t*v, x*u, x*u^2, x*u*v, x*v, x*v^2, y, y^2, y^2*v, y*z, y*w, y*w*v, y*t, y*t*u, y*t*v, y*u, y*u^2, y*u*v, y*v, y*v^2, z, z^2, z^2*v, z*w, z*w*v, z*t, z*t*v, z*u, z*u^2, z*u*v, z*v, z*v^2, w, w^2, w^2*v, w*t, w*t*v, w*u, w*u^2, w*u*v, w*v, w*v^2, t, t^2, t^2*u, t^2*v, t*u, t*u^2, t*u*v, t*v, t*v^2, u, u^2, u^3, u^2*v, u*v, u*v^2, v, v^2, v^3}

generates R/I as an S-module. Note that it may not be a free basis.  

####################################
SPECS
####################################

Macaulay 1.11
openSUSE Leap 42.3
model name      : Intel(R) Xeon(R) CPU E5-2630 v2 @ 2.60GHz
bogomips        : 5201.87  
MemTotal:       65940072 kB
Linux 4.4.138-59-default

==> anc/10_153.txt <==
####################################
SL(2, C) character variety for the knot K = 10_153. 


The polynomials p0, …, p9 given below are determined as follows. 

The defining equation for the character variety of the free group on 3 letters is p0 = 0.  

SnapPy gives the following presentation for pi_1 ( S^3 - K ) 
<a,b,c |   abAbCaabAbcB, abCBcAc >

with a peripheral subgroup generated by { BAABa, BAACaabCAbCBa} , so {mu = BAABa, lambda = AbCaabCAbCBa} is also a basis for the peripheral subgroup.

Then the defining equations from Propositions 3 and 4 are p1 = … = p8 = 0.  

The trace function I_\lambda is p9.  

The  code and the output for the computation in Macaulay2 is below.

####################################

S = QQ[s]; R = S[x,y,z,w,t,u,v];

p0 = -4 + t^2 + u^2 + v^2 + t*u*w + w^2 - u*v*x + x^2 - t*v*y - w*x*y + y^2 - v*w*z - t*x*z - u*y*z + v*x*y*z + z^2;
p1 = (-32 + 48*x*y - 28*u^2*x*y - 12*v^2*x*y + 12*u*v*x^2*y - 20*x^3*y + 18*u^2*x^3*y + 18*v^2*x^3*y - 18*u*v*x^4*y + 2*x^5*y - 20*x*y^3 + 
  2*u^2*x*y^3 + 2*v^2*x*y^3 + 14*u*v*x^2*y^3 - 8*x^3*y^3 + 3*u^2*x^3*y^3 - 13*v^2*x^3*y^3 - 3*u*v*x^4*y^3 + 3*x^5*y^3 + 2*x*y^5 + 
  3*x^3*y^5 + t^2*(4*w^2*x*y + 2*x*y*(2 + y^2) - 2*w*(4 + y^2) + x^3*y*(-14 + 3*y^2) - w*x^2*(-16 + 7*y^2)) + 16*v*z - 32*u*x*z - 
  32*v*x^2*z + 48*u*x^3*z + 16*v*x^4*z - 16*u*x^5*z + 44*u*x*y^2*z + 20*v*x^2*y^2*z - 18*u*x^3*y^2*z - 14*v*x^4*y^2*z - 2*u*x*y^4*z - 
  14*v*x^2*y^4*z - 3*u*x^3*y^4*z + 3*v*x^4*y^4*z + 20*x*y*z^2 - 14*x^3*y*z^2 - 14*x*y^3*z^2 + 3*x^3*y^3*z^2 + 4*w^4*x*(y - 4*u*z) + 
  t*(v*(2*w*y*(4 + y^2) + w*x^2*y*(-48 + 7*y^2) + x^3*(-16 + 30*y^2 - 3*y^4) - 2*x*(-8 + 2*y^2 + y^4 + 2*w^2*(-4 + y^2))) + 
    u*(4*w^3*x*y + 16*(1 + x^4 - x^2*(2 + y^2)) + w*x*y*(2*(18 + y^2) + x^2*(-14 + 3*y^2)) - 
      w^2*(2*(12 + y^2) + x^2*(-16 + 7*y^2))) - (16*w^3*x - 4*w^2*(4 + 7*x^2)*y + y*(16 + x^2*(4 - 14*y^2) + x^4*(-14 + 3*y^2)) + 
      w*x*(6*(-4 + 5*y^2) + x^2*(16 + 9*y^2)))*z) + w^3*(8 - 16*u^2 - (2 + 11*x^2)*y^2 + 12*v*x*y*z + 16*u*(v*x + (1 + 2*x^2)*y*z)) - 
  w*(16 - 8*x^2 - 16*y^2 - 38*x^2*y^2 + 9*x^4*y^2 + 2*y^4 + 9*x^2*y^4 + 3*x^4*y^4 + v^2*(x^2*(16 - 25*y^2) + 2*(-4 + y^2)) + 
    u^2*(2*(-12 + y^2) + x^2*(16 + 23*y^2)) + 2*v*x*y*(6 - 14*y^2 + x^2*(1 - 3*y^2))*z + 8*z^2 - 14*y^2*z^2 - 9*x^2*y^2*z^2 + 
    u*(v*x*(8 + 30*y^2 - x^2*(16 + 23*y^2)) + y*(40 - 32*x^4 - 2*y^2 + x^2*(32 - 23*y^2))*z)) + 
  w^2*(36*u^2*x*y + 2*x^3*y*(3 + 5*y^2) + v*x^2*(16 - 21*y^2)*z - 2*v*(4 + 7*y^2)*z - 
    4*u*(v*(-4 + 9*x^2)*y + x*(-12 + 9*y^2 + 4*x^2*(2 + y^2))*z) + 4*x*y*(-9 - 3*v^2 + 2*y^2 - 3*z^2)))/16;
p2 = (-16*x + 16*v^2*w*x - 16*v^2*w*x^3 + 4*v^2*y + 4*w^2*y + 28*x^2*y - 22*v^2*x^2*y - 22*w^2*x^2*y - 12*v^2*w^2*x^2*y + 4*w^4*x^2*y - 
  14*x^4*y + 18*v^2*x^4*y + 6*w^2*x^4*y + 2*x^6*y + 4*w*x*y^2 - 2*v^2*w*x*y^2 - 2*w^3*x*y^2 + 32*w*x^3*y^2 + 25*v^2*w*x^3*y^2 - 
  11*w^3*x^3*y^2 - 9*w*x^5*y^2 + 4*y^3 - 14*x^2*y^3 + 2*v^2*x^2*y^3 + 8*w^2*x^2*y^3 - 8*x^4*y^3 - 13*v^2*x^4*y^3 + 10*w^2*x^4*y^3 + 
  3*x^6*y^3 - 2*w*x*y^4 - 9*w*x^3*y^4 - 3*w*x^5*y^4 + 2*x^2*y^5 + 3*x^4*y^5 + 
  t^2*(4*w^2*x^2*y + y*(4 + 2*x^2*(5 + y^2) + x^4*(-14 + 3*y^2)) - w*(2*x*(8 + y^2) + x^3*(-16 + 7*y^2))) + 
  u^2*(-16*w^3*x + 36*w^2*x^2*y + y*(4 + 2*x^2*(-19 + y^2) + 3*x^4*(6 + y^2)) - w*(2*x*(-16 + y^2) + x^3*(16 + 23*y^2))) + 
  32*v*x*z - 16*v*w^2*x*z - 48*v*x^3*z + 16*v*w^2*x^3*z + 16*v*x^5*z + 12*v*w*y*z - 10*v*w*x^2*y*z + 12*v*w^3*x^2*y*z - 
  2*v*w*x^4*y*z - 12*v*x*y^2*z - 14*v*w^2*x*y^2*z + 26*v*x^3*y^2*z - 21*v*w^2*x^3*y^2*z - 14*v*x^5*y^2*z + 28*v*w*x^2*y^3*z + 
  6*v*w*x^4*y^3*z - 14*v*x^3*y^4*z + 3*v*x^5*y^4*z - 12*y*z^2 + 26*x^2*y*z^2 - 12*w^2*x^2*y*z^2 - 14*x^4*y*z^2 + 14*w*x*y^2*z^2 + 
  9*w*x^3*y^2*z^2 - 14*x^2*y^3*z^2 + 3*x^4*y^3*z^2 + 
  u*(v*(16*w^3*x^2 - 4*w^2*x*(-4 + 9*x^2)*y + x*y*(12 - 3*x^4*(6 + y^2) + 2*x^2*(11 + 7*y^2)) + 
      w*(-16 - 2*x^2*(8 + 15*y^2) + x^4*(16 + 23*y^2))) - (16*x^6 - 32*w*x^5*y + w*x^3*y*(48 - 32*w^2 - 23*y^2) + 4*(-4 + y^2) - 
      2*w*x*y*(-24 + 8*w^2 + y^2) + x^4*(-64 + 18*y^2 + 3*y^4 + 16*w^2*(2 + y^2)) + 
      2*x^2*(32 + 8*w^4 - 27*y^2 + y^4 + 2*w^2*(-16 + 9*y^2)))*z) - 
  t*(v*(w*x^3*y*(48 - 7*y^2) + 4*(4 + y^2) - 2*w*x*y*(8 + y^2) + x^4*(16 - 30*y^2 + 3*y^4) + 
      2*x^2*(-16 + 5*y^2 + y^4 + 2*w^2*(-4 + y^2))) - u*(16*x^5 + 4*w*y + 2*w*x^2*y*(21 + 2*w^2 + y^2) + w*x^4*y*(-14 + 3*y^2) - 
      2*x*(-16 + w^2*(16 + y^2)) - x^3*(16*(3 + y^2) + w^2*(-16 + 7*y^2))) + 
    x*(16*w^3*x - 4*w^2*(4 + 7*x^2)*y + y*(20 + x^4*(-14 + 3*y^2) - 2*x^2*(-5 + 7*y^2)) + w*x*(-32 + 30*y^2 + x^2*(16 + 9*y^2)))*
     z))/16;
p3 = (96*x - 16*v^2*x - 80*w^2*x - 16*v^2*w^2*x + 16*w^4*x - 64*x^3 + 12*v^2*x^3 + 28*w^2*x^3 + 12*x^5 - 32*y + 32*w*y - 8*v^2*w*y - 
  8*w^3*y + 104*w*x^2*y + 40*v^2*w*x^2*y - 40*w^3*x^2*y - 36*w*x^4*y - 40*x*y^2 + 6*v^2*x*y^2 + 30*w^2*x*y^2 - 18*x^3*y^2 - 
  23*v^2*x^3*y^2 + 33*w^2*x^3*y^2 + 9*x^5*y^2 - 8*w*y^3 - 30*w*x^2*y^3 - 9*w*x^4*y^3 + 6*x*y^4 + 9*x^3*y^4 + 
  u^2*(-8*w*y - 24*w*x^2*y + 3*x^3*(4 + 3*y^2) + 2*x*(-8 + 8*w^2 + 3*y^2)) + 
  t^2*(-8*w*y - 24*w*x^2*y + 2*x*(8 + 8*w^2 + 3*y^2) + x^3*(-20 + 9*y^2)) - 16*v*w*x*z + 16*v*w^3*x*z + 20*v*w*x^3*z - 
  24*v*w^2*y*z + 16*v*x^2*y*z - 24*v*w^2*x^2*y*z - 20*v*x^4*y*z + 50*v*w*x*y^2*z - v*w*x^3*y^2*z - 26*v*x^2*y^3*z + 9*v*x^4*y^3*z + 
  16*x*z^2 - 16*w^2*x*z^2 - 20*x^3*z^2 + 24*w*y*z^2 + 8*w*x^2*y*z^2 - 26*x*y^2*z^2 + 9*x^3*y^2*z^2 - 
  u*(v*(16*w^2*(-2 + x^2) - 8*w*x*(-7 + 3*x^2)*y + 3*x^4*(4 + 3*y^2) - 2*x^2*(8 + 13*y^2)) + 
    (32*w + 16*w^2*x*y - 8*w*(1 + 3*x^2)*y^2 + 6*x*y*(-8 + y^2) + 3*x^3*y*(4 + 3*y^2))*z) + 
  t*(u*(16*w^3*x - 32*x^2*y - 8*w^2*(y + 3*x^2*y) + w*x*(16 + 6*y^2 + 3*x^2*(4 + 3*y^2))) + 
    v*(-16*w^2*x*y + 8*w*(4 + y^2 + x^2*(-8 + 3*y^2)) - x*y*(16 + 6*y^2 + x^2*(-52 + 9*y^2))) + 
    x*(-24*w*y - 8*w*x^2*y + x^3*(20 - 9*y^2) + 2*x*(-8 + 8*w^2 + 13*y^2))*z))/32;
p4 = (u^3*(8*w*y + 48*w*x^2*y - 2*x*(-12 + 16*w^2 + y^2) - x^3*(20 + 19*y^2)) + 
  v^2*(u*(8*w*y - 80*w*x^2*y + x*(24 + 32*w^2 - 2*y^2) + 5*x^3*(-4 + 9*y^2)) - 
    2*y*(8*w*y - 40*w*x^2*y + 2*x*(9 + 8*w^2 - 3*y^2) + x^3*(-13 + 23*y^2))*z) + 
  u^2*(-(t*(32*w^3*x - 64*x^2*y - 8*w^2*(y + 6*x^2*y) + 2*w*x*(20 + y^2) + w*x^3*(20 + 19*y^2))) + 
    (64*w + 64*w^2*x*y - 24*w*(1 + 4*x^2)*y^2 + 2*x*y*(-62 + 7*y^2) + x^3*y*(46 + 37*y^2))*z) - 
  u*(x^5*(20 + 19*y^2) - x^4*(w*y*(68 + 19*y^2) + t*(-44 + 19*y^2)*z) - 
    8*w*y*(4 + t^2 - 7*w^2 + y^2 - 2*t*w*y*z - 15*z^2 + 2*y^2*z^2) + 
    x^3*(-104 - 118*y^2 + 19*y^4 + t^2*(-44 + 19*y^2) + w^2*(52 + 67*y^2) - 6*t*w*y*(7 + 3*y^2)*z - 44*z^2 + 45*y^2*z^2 + 
      18*y^4*z^2) + 2*x^2*(-40*w^3*y + 8*t*w^2*(2 + 3*y^2)*z + t*(-20 + 63*y^2)*z + 
      w*y*(-24*t^2 + y^2*(7 - 24*z^2) + 8*(17 + z^2))) + 2*x*(80 + 16*w^4 + 16*y^2 + y^4 + t^2*(20 + 16*w^2 + y^2) - 
      2*t*w*y*(8*w^2 + 3*(7 + y^2))*z + 20*z^2 - 81*y^2*z^2 + 6*y^4*z^2 + w^2*(-4*(19 + 4*z^2) + y^2*(-43 + 16*z^2)))) + 
  2*(t^2*y*(-8*w*y - 24*w*x^2*y + 2*x*(7 + 8*w^2 + 3*y^2) + x^3*(-19 + 9*y^2))*z + 
    z*(-32 - 16*w^4*x*y + 24*w^3*(1 + x^2)*y^2 + x^5*y*(-19 + 9*y^2) + w^2*x*y*(x^2*(-35 + y^2) - 2*(-7 + 17*y^2 + 8*z^2)) + 
      x^3*y*(26 + 9*y^4 - 19*z^2 + y^2*(-49 + 9*z^2)) + 2*x*y*(36 + 3*y^4 + 7*z^2 - y^2*(5 + 13*z^2)) + 
      w*(-9*x^4*y^2*(-3 + y^2) + 2*x^2*y^2*(21 + y^2 + 4*z^2) - 8*(4 + y^4 - 3*y^2*z^2))) + 
    t*y*(16*w^2*(-2 + x^2*(2 + z^2)) - 8*w*x*y*(-4 + 3*z^2 + x^2*(4 + z^2)) + 
      x^2*(-64 + 2*(-7 + 13*y^2)*z^2 + x^2*(32 + (19 - 9*y^2)*z^2)))) + 
  v*(u^2*(32*w^2*(-2 + x^2) - 24*w*x*(-5 + 2*x^2)*y + x^2*(-24 - 62*y^2 + x^2*(20 + 19*y^2))) + 
    u*(-32*w^3*x + 8*w^2*(15 + 2*x^2)*y + x^2*y*(-4 + 114*y^2 + x^2*(18 - 37*y^2)) + w*x*(40 - 230*y^2 + x^2*(-44 + 51*y^2)))*z + 
    t*(u*(32*w^2*x*y - 8*w*(8 + y^2 + 2*x^2*(-8 + 3*y^2)) + x*y*(2*(20 + y^2) + x^2*(-108 + 19*y^2))) - 
      2*y*(16*w^2*x*y - 8*w*(4 + y^2 + x^2*(-8 + 3*y^2)) + x*y*(14 + 6*y^2 + x^2*(-51 + 9*y^2)))*z) + 
    2*(32 + 16*w^3*x*y*(2 + z^2) + 2*x^2*y^2*(16 + (7 - 13*y^2)*z^2) + x^4*y^2*(-32 + (-19 + 9*y^2)*z^2) - 
      8*w^2*y^2*(3*z^2 + x^2*(8 + 3*z^2)) + w*x*y*(-32 + 2*(-7 + 25*y^2)*z^2 + x^2*(32 + 19*z^2 - y^2*(-32 + z^2))))))/64;
p5 = -2 - u*w*x + v*x*y + z - t^2*z + u*v*x*z - x^2*z + w*x*y*z - v*x*y*z^2 + t*(-(u*v) - w*y + v*y*z + x*z^2);
p6 = -x - v*y + v*x^2*y + 3*x*z - t^2*x*z - u^2*x*z - x^3*z + w*x^2*y*z - x*y^2*z - v*x^2*y*z^2 - x*z^3 + 
 t*(-1 + u^2 - w*x*y + y^2 + v*x*y*z + z^2 + x^2*z^2 - u*(v*x + y*z)) + u*(w - w*x^2 + x*z*(v*x + y*z));
p7 = (u^3 - t^2*(3*u + 2*y*z) - u^2*(v*x - 4*w*x*z + 3*y*z) + t*(-3*u^2*w - 4*w*y^2 + 4*v*z + 2*v*y^2*z - 4*w*z^2 + 
    u*(-(v*y) + 3*x*z + 2*w*y*z) + 2*x*y*(2 + z^2)) + u*(v^2 - 3*w^2 + x^2 + y^2 - v*(w - 3*x*y)*z + z^2 + 2*y^2*z^2 - 
    w*x*y*(1 + 4*z^2)) - 2*(y^3*z + x*y^2*z*(-3*w + v*z) + 2*x*z*(w + v*z - w*z^2) + 
    y*(2 + v^2*z + (-4 + w^2 + 3*x^2)*z + z^3 - v*w*(2 + z^2))))/4;
p8 = 2 - u^2 - y^2 - z - t^2*z^2 - x^2*z^2 + t*x*z^3 + u*z*(-(t*v) - w*x + y + v*x*z) + y*z*(-(t*w) + v*x + t*v*z + w*x*z - v*x*z^2);
p9 = (2*u*w*x^2 - 2*u*x*y + t^2*x*z - u^2*x*z - v^2*x*z + 3*w^2*x*z - x^3*z - 2*w*y*z - 3*w*x^2*y*z + 3*x*y^2*z - 2*u*w*z^2 - 
  2*u*w*x^2*z^2 + 3*u*x*y*z^2 + x*z^3 - 2*w^2*x*z^3 + 2*w*y*z^3 + 2*w*x^2*y*z^3 - 2*x*y^2*z^3 - 
  t*(2 + x*(-(u*w*z) + v*y*z) + x^2*(-2 + z^2)) + v*(2*y + u*(2 + x^2)*z - (2 + x^2)*y*z^2 + w*x*(-2 + 3*z^2)))/2;

I = ideal( p0, p1, p2, p3, p4, p5, p6, p7, p8, s - p9);

gb I;

basis ( R / I, SourceRing => S)

####################################
OUTPUT
####################################

The set

{1, x, x^2, x*z, x*w, x*t, x*u, x*v, x*v^2, y, y^2, y*z, y*w, y*t, y*u, y*u*v, y*v, y*v^2, z, z^2, z*w, z*t, z*t*v, z*u, z*u*v, z*v, z*v^2, w, w^2, w*t, w*u, w*u*v, w*v, w*v^2, t, t^2, t*u, t*u*v, t*v, t*v^2, u, u^2, u^2*v, u*v, u*v^2, v, v^2, v^3}

generates R/I as an S-module. Note that it may not be a free basis.  

####################################
SPECS
####################################

Macaulay 1.11
openSUSE Leap 42.3
model name      : Intel(R) Xeon(R) CPU E5-2630 v2 @ 2.60GHz
bogomips        : 5201.87  
MemTotal:       65940072 kB
Linux 4.4.138-59-default

==> anc/10_154.txt <==
####################################
SL(2, C) character variety for the knot K = 10_154. 

The polynomials p0,..., p9 given below are determined as follows. 

The defining equation for the character variety of the free group on 3 letters is p0 = 0.  

SnapPy gives the following presentation for pi_1 ( S^3 - K ) 

<a,b,c | acABcbAc, abaCBCACaabcAcAc >

with a peripheral subgroup generated by {ACaCB, baCBABCacABACaCaCB }, so { mu = ACaCB, lambda = baCBABCacABACaa } is also a basis for the peripheral subgroup}.

Then the defining equations from Propositions 3 and 4 are p1 = … = p8 = 0.  

The trace function I_\lambda is p9.  

The  code and the output for the computation in Macaulay2 is below.

####################################
CODE
####################################

S = QQ[s]; R = S[x,y,z,w,t,u,v];

p0 = -4 + t^2 + u^2 + v^2 + t*u*w + w^2 - u*v*x + x^2 - t*v*y - w*x*y + y^2 - v*w*z - 
    t*x*z - u*y*z + v*x*y*z + z^2;
p1 = -1024 + 1536*t*u - 768*t^3*u - 768*t*u^3 + 512*t^3*u^3 - 256*t*u*v^2 + 512*w + 256*t^2*w - 256*t^4*w - 
 256*u^2*w - 512*t^2*u^2*w + 512*t^4*u^2*w + 256*v^2*w - 256*t^2*v^2*w - 1024*t*u*w^2 + 768*t^3*u*w^2 - 
 256*w^3 + 256*t^2*w^3 - 1024*t*v*x + 512*t^3*v*x + 768*t*u^2*v*x - 512*t^3*u^2*v*x - 256*u*v*w*x + 
 256*t^2*u*v*w*x - 512*t^4*u*v*w*x - 512*t^3*v*w^2*x + 64*t*u*x^2 + 112*t^3*u*x^2 - 16*t^5*u*x^2 + 
 48*t*u^3*x^2 - 16*t^3*u^3*x^2 + 48*t*u*v^2*x^2 - 16*t^3*u*v^2*x^2 - 512*w*x^2 + 896*t^2*w*x^2 - 
 144*t^4*w*x^2 + 64*u^2*w*x^2 - 96*t^2*u^2*w*x^2 - 16*t^4*u^2*w*x^2 - 448*v^2*w*x^2 + 368*t^2*v^2*w*x^2 + 
 624*t*u*w^2*x^2 - 672*t^3*u*w^2*x^2 + 64*w^3*x^2 - 656*t^2*w^3*x^2 - 192*t*v*x^3 + 48*t^3*v*x^3 + 
 16*t^3*u^2*v*x^3 + 48*t*v^3*x^3 + 448*u*v*w*x^3 - 320*t^2*u*v*w*x^3 + 560*t*v*w^2*x^3 - 48*t*u*x^4 + 
 8*t^3*u*x^4 + 24*t*u^3*x^4 - 24*t*u*v^2*x^4 - 1088*w*x^4 + 144*t^2*w*x^4 + 288*u^2*w*x^4 + 
 24*t^2*u^2*w*x^4 + 288*v^2*w*x^4 - 200*t*u*w^2*x^4 + 288*w^3*x^4 + 48*t*v*x^5 - 24*t*u^2*v*x^5 - 
 288*u*v*w*x^5 + 24*t*u*x^6 + 288*w*x^6 + 512*u*v*y + 256*t^2*u*v*y + 256*t*v*w*y + 256*t^3*v*w*y + 
 1024*x*y - 640*t^2*x*y - 128*u^2*x*y - 128*v^2*x*y - 384*t*u*w*x*y + 512*t^3*u*w*x*y + 128*w^2*x*y + 
 768*t^2*w^2*x*y - 384*u*v*x^2*y + 464*t^2*u*v*x^2*y + 16*t^4*u*v*x^2*y - 576*t*v*w*x^2*y + 
 144*t^3*v*w*x^2*y - 1344*x^3*y + 368*t^2*x^3*y - 16*t^4*x^3*y + 304*u^2*x^3*y - 16*t^2*u^2*x^3*y + 
 304*v^2*x^3*y - 64*t^2*v^2*x^3*y + 1280*t*u*w*x^3*y + 240*w^2*x^3*y + 128*t^2*w^2*x^3*y - 304*u*v*x^4*y - 
 8*t^2*u*v*x^4*y - 336*t*v*w*x^4*y + 816*x^5*y - 144*t^2*x^5*y - 128*u^2*x^5*y - 128*v^2*x^5*y - 
 152*t*u*w*x^5*y - 416*w^2*x^5*y + 128*u*v*x^6*y - 128*x^7*y - 256*t*u*y^2 - 256*w*y^2 - 256*t^2*w*y^2 + 
 128*t*v*x*y^2 - 464*t*u*x^2*y^2 - 16*t^3*u*x^2*y^2 + 192*w*x^2*y^2 - 144*t^2*w*x^2*y^2 - 
 256*t*v*x^3*y^2 + 16*t^3*v*x^3*y^2 + 24*t*u*x^4*y^2 - 16*w*x^4*y^2 + 16*t^2*w*x^4*y^2 + 128*t*v*x^5*y^2 + 
 128*w*x^6*y^2 - 128*x*y^3 + 304*x^3*y^3 - 16*t^2*x^3*y^3 - 128*x^5*y^3 - 512*v*z + 512*t^2*v*z + 
 768*t*u*v*w*z - 512*t^3*u*v*w*z + 256*v*w^2*z - 256*t^2*v*w^2*z - 256*u*x*z + 2112*t^2*u*x*z + 
 128*t^4*u*x*z + 320*u^3*x*z - 1408*t^2*u^3*x*z + 320*u*v^2*x*z - 384*t^2*u*v^2*x*z - 640*t*w*x*z + 
 864*t^3*w*x*z + 64*t^5*w*x*z + 160*t*u^2*w*x*z - 1344*t^3*u^2*w*x*z + 864*t*v^2*w*x*z + 
 64*t^3*v^2*w*x*z + 320*u*w^2*x*z - 1568*t^2*u*w^2*x*z + 64*t^4*u*w^2*x*z - 160*t*w^3*x*z + 
 64*t^3*w^3*x*z + 768*v*x^2*z - 1088*t^2*v*x^2*z - 96*t^4*v*x^2*z - 256*u^2*v*x^2*z + 
 1312*t^2*u^2*v*x^2*z + 64*v^3*x^2*z - 96*t^2*v^3*x^2*z - 848*t*u*v*w*x^2*z + 1392*t^3*u*v*w*x^2*z + 
 512*v*w^2*x^2*z + 1072*t^2*v*w^2*x^2*z + 1120*u*x^3*z - 680*t^2*u*x^3*z + 92*t^4*u*x^3*z - 
 456*u^3*x^3*z + 76*t^2*u^3*x^3*z - 520*u*v^2*x^3*z + 172*t^2*u*v^2*x^3*z - 128*t*w*x^3*z + 
 184*t^3*w*x^3*z - 480*t*u^2*w*x^3*z + 76*t^3*u^2*w*x^3*z - 1096*t*v^2*w*x^3*z - 968*u*w^2*x^3*z + 
 1076*t^2*u*w^2*x^3*z + 488*t*w^3*x^3*z + 384*v*x^4*z - 224*t^2*v*x^4*z + 376*u^2*v*x^4*z - 
 76*t^2*u^2*v*x^4*z - 80*v^3*x^4*z + 944*t*u*v*w*x^4*z - 880*v*w^2*x^4*z - 360*u*x^5*z + 28*t^2*u*x^5*z - 
 24*u^3*x^5*z + 56*u*v^2*x^5*z - 312*t*w*x^5*z - 24*t*u^2*w*x^5*z + 488*u*w^2*x^5*z - 80*v*x^6*z + 
 24*u^2*v*x^6*z - 24*u*x^7*z + 1024*t*y*z - 384*t^3*y*z + 384*t*u^2*y*z - 512*t^3*u^2*y*z - 
 384*t*v^2*y*z + 256*u*w*y*z - 640*t^2*u*w*y*z - 384*t*w^2*y*z + 320*t*u*v*x*y*z + 384*t^3*u*v*x*y*z - 
 640*v*w*x*y*z - 608*t^2*v*w*x*y*z - 64*t^4*v*w*x*y*z + 1472*t*x^2*y*z - 48*t^3*x^2*y*z - 32*t^5*x^2*y*z - 
 224*t*u^2*x^2*y*z - 16*t^3*u^2*x^2*y*z - 240*t*v^2*x^2*y*z + 64*t^3*v^2*x^2*y*z + 640*u*w*x^2*y*z - 
 672*t^2*u*w*x^2*y*z - 32*t^4*u*w*x^2*y*z - 1040*t*w^2*x^2*y*z - 96*t^3*w^2*x^2*y*z - 392*t*u*v*x^3*y*z - 
 60*t^3*u*v*x^3*y*z + 208*v*w*x^3*y*z - 8*t^2*v*w*x^3*y*z - 832*t*x^4*y*z + 72*t^3*x^4*y*z + 
 64*t*u^2*x^4*y*z + 216*t*v^2*x^4*y*z - 856*u*w*x^4*y*z + 12*t^2*u*w*x^4*y*z + 112*t*w^2*x^4*y*z - 
 40*t*u*v*x^5*y*z + 496*v*w*x^5*y*z + 216*t*x^6*y*z + 24*u*w*x^6*y*z + 384*t^2*v*y^2*z - 64*u*x*y^2*z - 
 384*t^2*u*x*y^2*z + 736*t*w*x*y^2*z + 64*t^3*w*x*y^2*z - 64*v*x^2*y^2*z + 80*t^2*v*x^2*y^2*z + 
 32*t^4*v*x^2*y^2*z - 248*u*x^3*y^2*z + 92*t^2*u*x^3*y^2*z + 152*t*w*x^3*y^2*z + 32*t^3*w*x^3*y^2*z + 
 224*v*x^4*y^2*z - 104*t^2*v*x^4*y^2*z + 104*u*x^5*y^2*z - 88*t*w*x^5*y^2*z - 128*v*x^6*y^2*z - 
 384*t*y^3*z - 176*t*x^2*y^3*z - 32*t^3*x^2*y^3*z + 88*t*x^4*y^3*z - 256*t*u*z^2 + 384*t^3*u*z^2 - 
 128*t*u^3*z^2 - 128*t*u*v^2*z^2 - 256*w*z^2 - 256*t^2*w*z^2 + 128*t^4*w*z^2 + 128*t^2*v^2*w*z^2 - 
 128*t*u*w^2*z^2 + 128*t^3*u*w^2*z^2 + 128*t^2*w^3*z^2 - 768*t*v*x*z^2 - 64*t^3*v*x*z^2 + 
 64*t*u^2*v*x*z^2 - 64*t*v^3*x*z^2 - 320*u*v*w*x*z^2 + 1216*t^2*u*v*w*x*z^2 + 96*t*v*w^2*x*z^2 - 
 64*t^3*v*w^2*x*z^2 - 2096*t*u*x^2*z^2 - 488*t^3*u*x^2*z^2 + 1192*t*u^3*x^2*z^2 + 744*t*u*v^2*x^2*z^2 + 
 2176*w*x^2*z^2 - 1344*t^2*w*x^2*z^2 - 208*t^4*w*x^2*z^2 - 528*u^2*w*x^2*z^2 + 1048*t^2*u^2*w*x^2*z^2 - 
 1104*v^2*w*x^2*z^2 - 48*t^2*v^2*w*x^2*z^2 + 664*t*u*w^2*x^2*z^2 - 144*t^3*u*w^2*x^2*z^2 - 
 528*w^3*x^2*z^2 - 144*t^2*w^3*x^2*z^2 + 656*t*v*x^3*z^2 + 296*t^3*v*x^3*z^2 - 992*t*u^2*v*x^3*z^2 + 
 200*t*v^3*x^3*z^2 + 1496*u*v*w*x^3*z^2 - 1268*t^2*u*v*w*x^3*z^2 - 288*t*v*w^2*x^3*z^2 + 600*t*u*x^4*z^2 - 
 192*t^3*u*x^4*z^2 - 116*t*u^3*x^4*z^2 - 316*t*u*v^2*x^4*z^2 - 1072*w*x^4*z^2 + 88*t^2*w*x^4*z^2 + 
 208*u^2*w*x^4*z^2 - 116*t^2*u^2*w*x^4*z^2 + 800*v^2*w*x^4*z^2 - 420*t*u*w^2*x^4*z^2 + 208*w^3*x^4*z^2 + 
 280*t*v*x^5*z^2 + 116*t*u^2*v*x^5*z^2 - 696*u*v*w*x^5*z^2 - 92*t*u*x^6*z^2 + 208*w*x^6*z^2 + 
 128*t^2*u*v*y*z^2 + 384*t*v*w*y*z^2 - 128*t^3*v*w*y*z^2 - 1152*x*y*z^2 + 896*t^2*x*y*z^2 - 
 32*t^4*x*y*z^2 + 64*u^2*x*y*z^2 + 1376*t^2*u^2*x*y*z^2 + 384*v^2*x*y*z^2 + 32*t^2*v^2*x*y*z^2 + 
 672*t*u*w*x*y*z^2 - 96*t^3*u*w*x*y*z^2 + 384*w^2*x*y*z^2 - 160*t^2*w^2*x*y*z^2 - 640*u*v*x^2*y*z^2 - 
 936*t^2*u*v*x^2*y*z^2 + 1120*t*v*w*x^2*y*z^2 + 240*t^3*v*w*x^2*y*z^2 - 1680*x^3*y*z^2 + 
 240*t^2*x^3*y*z^2 + 120*t^4*x^3*y*z^2 + 920*u^2*x^3*y*z^2 + 12*t^2*u^2*x^3*y*z^2 + 528*v^2*x^3*y*z^2 - 
 208*t^2*v^2*x^3*y*z^2 + 320*t*u*w*x^3*y*z^2 + 88*t^3*u*w*x^3*y*z^2 + 992*w^2*x^3*y*z^2 + 
 232*t^2*w^2*x^3*y*z^2 - 328*u*v*x^4*y*z^2 + 104*t^2*u*v*x^4*y*z^2 - 520*t*v*w*x^4*y*z^2 + 392*x^5*y*z^2 - 
 14*t^2*x^5*y*z^2 + 10*u^2*x^5*y*z^2 - 94*v^2*x^5*y*z^2 + 102*t*u*w*x^5*y*z^2 - 222*w^2*x^5*y*z^2 - 
 10*u*v*x^6*y*z^2 - 14*x^7*y*z^2 + 256*t*u*y^2*z^2 + 128*t^2*w*y^2*z^2 - 832*t*v*x*y^2*z^2 + 
 32*t^3*v*x*y^2*z^2 + 856*t*u*x^2*y^2*z^2 + 32*t^3*u*x^2*y^2*z^2 - 912*w*x^2*y^2*z^2 - 
 112*t^2*w*x^2*y^2*z^2 - 440*t*v*x^3*y^2*z^2 - 120*t^3*v*x^3*y^2*z^2 - 204*t*u*x^4*y^2*z^2 - 
 256*w*x^4*y^2*z^2 - 88*t^2*w*x^4*y^2*z^2 + 102*t*v*x^5*y^2*z^2 + 14*w*x^6*y^2*z^2 + 384*x*y^3*z^2 - 
 32*t^2*x*y^3*z^2 + 464*x^3*y^3*z^2 + 88*t^2*x^3*y^3*z^2 - 14*x^5*y^3*z^2 + 128*t*u*v*w*z^3 - 
 128*t^2*v*w^2*z^3 - 448*u*x*z^3 - 1088*t^2*u*x*z^3 + 192*u^3*x*z^3 + 192*u*v^2*x*z^3 + 736*t*w*x*z^3 - 
 288*t^3*w*x*z^3 - 32*t*u^2*w*x*z^3 - 160*t*v^2*w*x*z^3 + 192*u*w^2*x*z^3 - 224*t^2*u*w^2*x*z^3 - 
 224*t*w^3*x*z^3 + 128*v*x^2*z^3 + 80*t^2*v*x^2*z^3 - 80*u^2*v*x^2*z^3 + 112*v^3*x^2*z^3 - 
 856*t*u*v*w*x^2*z^3 + 640*v*w^2*x^2*z^3 + 144*t^2*v*w^2*x^2*z^3 - 264*u*x^3*z^3 + 804*t^2*u*x^3*z^3 - 
 128*u^3*x^3*z^3 - 240*u*v^2*x^3*z^3 + 504*t*w*x^3*z^3 + 216*t^3*w*x^3*z^3 - 56*t*u^2*w*x^3*z^3 - 
 128*t*v^2*w*x^3*z^3 - 128*u*w^2*x^3*z^3 + 72*t^2*u*w^2*x^3*z^3 + 72*t*w^3*x^3*z^3 - 112*v*x^4*z^3 - 
 292*t^2*v*x^4*z^3 + 36*u^2*v*x^4*z^3 - 92*v^3*x^4*z^3 + 464*t*u*v*w*x^4*z^3 - 300*v*w^2*x^4*z^3 + 
 284*u*x^5*z^3 + 135*t^2*u*x^5*z^3 + 19*u^3*x^5*z^3 + 111*u*v^2*x^5*z^3 - 136*t*w*x^5*z^3 + 
 19*t*u^2*w*x^5*z^3 + 19*u*w^2*x^5*z^3 - 92*v*x^6*z^3 - 19*u^2*v*x^6*z^3 + 19*u*x^7*z^3 - 1408*t*y*z^3 + 
 256*t^3*y*z^3 + 384*t*u^2*y*z^3 + 256*t*v^2*y*z^3 + 128*t^2*u*w*y*z^3 + 256*t*w^2*y*z^3 - 
 512*t*u*v*x*y*z^3 - 384*v*w*x*y*z^3 + 384*t^2*v*w*x*y*z^3 - 592*t*x^2*y*z^3 + 72*t^3*x^2*y*z^3 - 
 1120*t*u^2*x^2*y*z^3 - 104*t*v^2*x^2*y*z^3 + 336*u*w*x^2*y*z^3 + 216*t^2*u*w*x^2*y*z^3 + 
 296*t*w^2*x^2*y*z^3 + 536*t*u*v*x^3*y*z^3 - 1104*v*w*x^3*y*z^3 - 304*t^2*v*w*x^3*y*z^3 + 88*t*x^4*y*z^3 - 
 186*t^3*x^4*y*z^3 + 18*t*u^2*x^4*y*z^3 + 194*t*v^2*x^4*y*z^3 - 80*u*w*x^4*y*z^3 - 98*t^2*u*w*x^4*y*z^3 - 
 170*t*w^2*x^4*y*z^3 - 37*t*u*v*x^5*y*z^3 + 314*v*w*x^5*y*z^3 - 84*t*x^6*y*z^3 - 19*u*w*x^6*y*z^3 - 
 256*t^2*v*y^2*z^3 - 192*u*x*y^2*z^3 + 32*t^2*u*x*y^2*z^3 - 480*t*w*x*y^2*z^3 + 496*v*x^2*y^2*z^3 - 
 104*t^2*v*x^2*y^2*z^3 - 592*u*x^3*y^2*z^3 - 88*t^2*u*x^3*y^2*z^3 + 372*v*x^4*y^2*z^3 + 
 186*t^2*v*x^4*y^2*z^3 + 33*u*x^5*y^2*z^3 + 98*t*w*x^5*y^2*z^3 - 14*v*x^6*y^2*z^3 + 256*t*y^3*z^3 + 
 72*t*x^2*y^3*z^3 - 98*t*x^4*y^3*z^3 - 128*t*u*z^4 + 128*t^2*w*z^4 - 64*t*v*x*z^4 - 192*u*v*w*x*z^4 + 
 224*t*v*w^2*x*z^4 + 1000*t*u*x^2*z^4 - 528*w*x^2*z^4 + 80*t^2*w*x^2*z^4 - 112*v^2*w*x^2*z^4 + 
 88*t*v*x^3*z^4 + 128*u*v*w*x^3*z^4 - 72*t*v*w^2*x^3*z^4 - 500*t*u*x^4*z^4 + 720*w*x^4*z^4 - 
 200*t^2*w*x^4*z^4 - 128*u^2*w*x^4*z^4 - 36*v^2*w*x^4*z^4 - 128*t*u*w^2*x^4*z^4 - 128*w^3*x^4*z^4 + 
 92*t*v*x^5*z^4 + 109*u*v*w*x^5*z^4 - 19*t*u*x^6*z^4 - 128*w*x^6*z^4 - 256*t*v*w*y*z^4 + 2176*x*y*z^4 - 
 736*t^2*x*y*z^4 - 640*u^2*x*y*z^4 - 448*v^2*x*y*z^4 - 224*t*u*w*x*y*z^4 - 448*w^2*x*y*z^4 + 
 528*u*v*x^2*y*z^4 - 296*t*v*w*x^2*y*z^4 + 272*x^3*y*z^4 - 48*t^2*x^3*y*z^4 + 64*u^2*x^3*y*z^4 + 
 48*v^2*x^3*y*z^4 - 136*t*u*w*x^3*y*z^4 - 64*w^2*x^3*y*z^4 + 28*u*v*x^4*y*z^4 + 298*t*v*w*x^4*y*z^4 - 
 518*x^5*y*z^4 + 208*t^2*x^5*y*z^4 + 91*u^2*x^5*y*z^4 + 18*v^2*x^5*y*z^4 + 110*t*u*w*x^5*y*z^4 + 
 238*w^2*x^5*y*z^4 - 91*u*v*x^6*y*z^4 + 110*x^7*y*z^4 - 256*t*u*y^2*z^4 + 704*t*v*x*y^2*z^4 - 
 72*t*u*x^2*y^2*z^4 + 448*w*x^2*y^2*z^4 + 136*t*v*x^3*y^2*z^4 + 98*t*u*x^4*y^2*z^4 - 64*w*x^4*y^2*z^4 - 
 208*t*v*x^5*y^2*z^4 - 110*w*x^6*y^2*z^4 - 448*x*y^3*z^4 - 64*x^3*y^3*z^4 + 110*x^5*y^3*z^4 + 
 192*u*x*z^5 - 224*t*w*x*z^5 + 112*v*x^2*z^5 - 128*u*x^3*z^5 + 72*t*w*x^3*z^5 - 92*v*x^4*z^5 + 
 128*v*w^2*x^4*z^5 + 19*u*x^5*z^5 + 128*t*w*x^5*z^5 + 256*t*y*z^5 + 448*v*w*x*y*z^5 + 520*t*x^2*y*z^5 + 
 64*v*w*x^3*y*z^5 - 34*t*x^4*y*z^5 + 128*u*w*x^4*y*z^5 - 238*v*w*x^5*y*z^5 - 110*t*x^6*y*z^5 + 
 448*u*x*y^2*z^5 - 448*v*x^2*y^2*z^5 + 64*u*x^3*y^2*z^5 - 64*v*x^4*y^2*z^5 - 110*u*x^5*y^2*z^5 + 
 110*v*x^6*y^2*z^5 - 128*w*x^4*z^6 - 448*x*y*z^6 - 64*x^3*y*z^6 + 110*x^5*y*z^6;
p2 = -128*t^3*v - 640*t*u^2*v + 512*t^3*u^2*v - 128*t*v^3 - 512*u*v*w + 896*t^2*u*v*w + 384*t*v*w^2 - 512*x + 
 1792*t*u*x - 576*t^3*u*x + 64*t^5*u*x - 320*t*u^3*x + 64*t^3*u^3*x + 320*t*u*v^2*x - 448*t^3*u*v^2*x + 
 768*w*x + 576*t^2*w*x - 192*t^4*w*x + 320*u^2*w*x - 1536*t^2*u^2*w*x + 576*t^4*u^2*w*x + 320*v^2*w*x - 
 704*t^2*v^2*w*x - 1536*t*u*w^2*x + 896*t^3*u*w^2*x - 192*w^3*x + 320*t^2*w^3*x - 512*t*v*x^2 + 
 96*t^3*v*x^2 + 416*t*u^2*v*x^2 - 64*t^3*u^2*v*x^2 + 96*t*v^3*x^2 + 192*u*v*w*x^2 + 288*t^2*u*v*w*x^2 - 
 512*t^4*u*v*w*x^2 - 416*t*v*w^2*x^2 - 512*t^3*v*w^2*x^2 - 320*t*u*x^3 + 128*t^3*u*x^3 - 16*t^5*u*x^3 - 
 16*t^3*u^3*x^3 - 96*t*u*v^2*x^3 - 16*t^3*u*v^2*x^3 - 64*w*x^3 + 352*t^2*w*x^3 - 144*t^4*w*x^3 - 
 544*u^2*w*x^3 + 368*t^2*u^2*w*x^3 - 16*t^4*u^2*w*x^3 - 544*v^2*w*x^3 + 368*t^2*v^2*w*x^3 + 
 992*t*u*w^2*x^3 - 672*t^3*u*w^2*x^3 - 32*w^3*x^3 - 656*t^2*w^3*x^3 - 96*t*v*x^4 + 48*t^3*v*x^4 + 
 48*t*u^2*v*x^4 + 16*t^3*u^2*v*x^4 + 48*t*v^3*x^4 + 544*u*v*w*x^4 - 320*t^2*u*v*w*x^4 + 560*t*v*w^2*x^4 - 
 96*t*u*x^5 + 8*t^3*u*x^5 + 24*t*u^3*x^5 - 24*t*u*v^2*x^5 - 1184*w*x^5 + 144*t^2*w*x^5 + 288*u^2*w*x^5 + 
 24*t^2*u^2*w*x^5 + 288*v^2*w*x^5 - 200*t*u*w^2*x^5 + 288*w^3*x^5 + 48*t*v*x^6 - 24*t*u^2*v*x^6 - 
 288*u*v*w*x^6 + 24*t*u*x^7 + 288*w*x^7 + 512*y - 512*t^2*y + 128*t^4*y - 512*u^2*y + 1152*t^2*u^2*y - 
 512*t^4*u^2*y + 256*t^2*v^2*y + 1024*t*u*w*y - 896*t^3*u*w*y - 384*t^2*w^2*y + 512*u*v*x*y - 
 320*t^2*u*v*x*y + 448*t^4*u*v*x*y + 320*t*v*w*x*y + 704*t^3*v*w*x*y + 1024*x^2*y - 640*t^2*x^2*y + 
 128*t^4*x^2*y + 256*u^2*x^2*y - 384*t^2*u^2*x^2*y - 256*v^2*x^2*y + 32*t^2*v^2*x^2*y - 1472*t*u*w*x^2*y + 
 1088*t^3*u*w*x^2*y - 64*w^2*x^2*y + 1344*t^2*w^2*x^2*y - 256*u*v*x^3*y + 384*t^2*u*v*x^3*y + 
 16*t^4*u*v*x^3*y - 576*t*v*w*x^3*y + 144*t^3*v*w*x^3*y - 1280*x^4*y + 448*t^2*x^4*y - 16*t^4*x^4*y + 
 256*u^2*x^4*y - 16*t^2*u^2*x^4*y + 256*v^2*x^4*y - 64*t^2*v^2*x^4*y + 1280*t*u*w*x^4*y + 288*w^2*x^4*y + 
 128*t^2*w^2*x^4*y - 256*u*v*x^5*y - 8*t^2*u*v*x^5*y - 336*t*v*w*x^5*y + 768*x^6*y - 144*t^2*x^6*y - 
 128*u^2*x^6*y - 128*v^2*x^6*y - 152*t*u*w*x^6*y - 416*w^2*x^6*y + 128*u*v*x^7*y - 128*x^8*y - 
 128*t*v*y^2 - 128*t^3*v*y^2 + 192*t*u*x*y^2 - 448*t^3*u*x*y^2 - 192*w*x*y^2 - 832*t^2*w*x*y^2 + 
 352*t*v*x^2*y^2 - 128*t^3*v*x^2*y^2 - 512*t*u*x^3*y^2 - 16*t^3*u*x^3*y^2 + 224*w*x^3*y^2 - 
 272*t^2*w*x^3*y^2 - 208*t*v*x^4*y^2 + 16*t^3*v*x^4*y^2 + 24*t*u*x^5*y^2 + 32*w*x^5*y^2 + 
 16*t^2*w*x^5*y^2 + 128*t*v*x^6*y^2 + 128*w*x^7*y^2 + 128*t^2*y^3 - 256*x^2*y^3 + 128*t^2*x^2*y^3 + 
 256*x^4*y^3 - 16*t^2*x^4*y^3 - 128*x^6*y^3 - 512*u*z - 512*t^2*u*z + 320*t^4*u*z + 256*u^3*z - 
 192*t^2*u^3*z + 256*u*v^2*z - 192*t^2*u*v^2*z + 256*t^3*w*z - 192*t^3*u^2*w*z - 128*t*v^2*w*z + 
 256*u*w^2*z - 448*t^2*u*w^2*z - 256*t*w^3*z - 256*v*x*z + 320*t^2*v*x*z - 64*u^2*v*x*z - 
 832*t^2*u^2*v*x*z + 192*v^3*x*z - 768*t*u*v*w*x*z - 64*t^3*u*v*w*x*z - 128*v*w^2*x*z + 
 192*t^2*v*w^2*x*z - 384*u*x^2*z + 1440*t^2*u*x^2*z - 288*t^4*u*x^2*z - 96*u^3*x^2*z - 224*t^2*u^3*x^2*z - 
 288*u*v^2*x^2*z + 800*t^2*u*v^2*x^2*z - 2176*t*w*x^2*z + 592*t^3*w*x^2*z + 64*t^5*w*x^2*z + 
 2096*t*u^2*w*x^2*z - 1696*t^3*u^2*w*x^2*z + 1584*t*v^2*w*x^2*z + 64*t^3*v^2*w*x^2*z + 416*u*w^2*x^2*z - 
 1616*t^2*u*w^2*x^2*z + 64*t^4*u*w^2*x^2*z + 144*t*w^3*x^2*z + 64*t^3*w^3*x^2*z + 512*v*x^3*z + 
 208*t^2*v*x^3*z - 96*t^4*v*x^3*z + 16*u^2*v*x^3*z + 128*t^2*u^2*v*x^3*z - 80*v^3*x^3*z - 
 96*t^2*v^3*x^3*z - 736*t*u*v*w*x^3*z + 1392*t^3*u*v*w*x^3*z + 976*v*w^2*x^3*z + 1072*t^2*v*w^2*x^3*z + 
 160*u*x^4*z - 592*t^2*u*x^4*z + 92*t^4*u*x^4*z - 64*u^3*x^4*z + 76*t^2*u^3*x^4*z + 16*u*v^2*x^4*z + 
 172*t^2*u*v^2*x^4*z + 784*t*w*x^4*z + 184*t^3*w*x^4*z - 1112*t*u^2*w*x^4*z + 76*t^3*u^2*w*x^4*z - 
 1096*t*v^2*w*x^4*z - 1088*u*w^2*x^4*z + 1076*t^2*u*w^2*x^4*z + 488*t*w^3*x^4*z + 240*v*x^5*z - 
 224*t^2*v*x^5*z - 16*u^2*v*x^5*z - 76*t^2*u^2*v*x^5*z - 80*v^3*x^5*z + 944*t*u*v*w*x^5*z - 
 880*v*w^2*x^5*z + 32*u*x^6*z + 28*t^2*u*x^6*z - 24*u^3*x^6*z + 56*u*v^2*x^6*z - 312*t*w*x^6*z - 
 24*t*u^2*w*x^6*z + 488*u*w^2*x^6*z - 80*v*x^7*z + 24*u^2*v*x^7*z - 24*u*x^8*z - 128*t*u*v*y*z + 
 192*t^3*u*v*y*z + 128*t^2*v*w*y*z + 3456*t*x*y*z - 992*t^3*x*y*z - 2080*t*u^2*x*y*z + 
 1472*t^3*u^2*x*y*z - 1184*t*v^2*x*y*z - 576*u*w*x*y*z + 1568*t^2*u*w*x*y*z - 96*t*w^2*x*y*z + 
 1568*t*u*v*x^2*y*z - 1248*t^3*u*v*x^2*y*z - 640*v*w*x^2*y*z - 2000*t^2*v*w*x^2*y*z - 64*t^4*v*w*x^2*y*z - 
 32*t*x^3*y*z - 144*t^3*x^3*y*z - 32*t^5*x^3*y*z + 880*t*u^2*x^3*y*z - 16*t^3*u^2*x^3*y*z + 
 32*t*v^2*x^3*y*z + 64*t^3*v^2*x^3*y*z + 1664*u*w*x^3*y*z - 1824*t^2*u*w*x^3*y*z - 32*t^4*u*w*x^3*y*z - 
 1824*t*w^2*x^3*y*z - 96*t^3*w^2*x^3*y*z - 864*t*u*v*x^4*y*z - 60*t^3*u*v*x^4*y*z + 304*v*w*x^4*y*z - 
 8*t^2*v*w*x^4*y*z - 752*t*x^5*y*z + 72*t^3*x^5*y*z + 64*t*u^2*x^5*y*z + 216*t*v^2*x^5*y*z - 
 1248*u*w*x^5*y*z + 12*t^2*u*w*x^5*y*z + 112*t*w^2*x^5*y*z - 40*t*u*v*x^6*y*z + 496*v*w*x^6*y*z + 
 216*t*x^7*y*z + 24*u*w*x^7*y*z + 256*u*y^2*z - 320*t^2*u*y^2*z - 256*t*w*y^2*z + 192*v*x*y^2*z + 
 992*t^2*v*x*y^2*z - 352*u*x^2*y^2*z + 672*t^2*u*x^2*y^2*z + 2032*t*w*x^2*y^2*z + 64*t^3*w*x^2*y^2*z - 
 336*v*x^3*y^2*z + 176*t^2*v*x^3*y^2*z + 32*t^4*v*x^3*y^2*z + 192*u*x^4*y^2*z + 92*t^2*u*x^4*y^2*z + 
 120*t*w*x^4*y^2*z + 32*t^3*w*x^4*y^2*z + 176*v*x^5*y^2*z - 104*t^2*v*x^5*y^2*z + 104*u*x^6*y^2*z - 
 88*t*w*x^6*y^2*z - 128*v*x^7*y^2*z - 864*t*x*y^3*z - 144*t*x^3*y^3*z - 32*t^3*x^3*y^3*z + 
 88*t*x^5*y^3*z - 128*t*v*z^2 - 256*u*v*w*z^2 + 192*t^2*u*v*w*z^2 + 256*t*v*w^2*z^2 - 448*t*u*x*z^2 - 
 800*t^3*u*x*z^2 + 480*t*u^3*x*z^2 + 480*t*u*v^2*x*z^2 - 1600*w*x*z^2 - 992*t^2*w*x*z^2 + 
 128*t^4*w*x*z^2 + 480*u^2*w*x*z^2 + 608*t^2*u^2*w*x*z^2 + 288*v^2*w*x*z^2 + 128*t^2*v^2*w*x*z^2 + 
 960*t*u*w^2*x*z^2 + 128*t^3*u*w^2*x*z^2 + 480*w^3*x*z^2 + 128*t^2*w^3*x*z^2 + 288*t*v*x^2*z^2 - 
 96*t^3*v*x^2*z^2 - 64*t*u^2*v*x^2*z^2 - 96*t*v^3*x^2*z^2 + 128*u*v*w*x^2*z^2 - 752*t*v*w^2*x^2*z^2 - 
 64*t^3*v*w^2*x^2*z^2 - 1760*t*u*x^3*z^2 + 536*t^3*u*x^3*z^2 + 328*t*u^3*x^3*z^2 - 88*t*u*v^2*x^3*z^2 + 
 2144*w*x^3*z^2 - 648*t^2*w*x^3*z^2 - 208*t^4*w*x^3*z^2 - 1064*u^2*w*x^3*z^2 + 1720*t^2*u^2*w*x^3*z^2 - 
 984*v^2*w*x^3*z^2 - 48*t^2*v^2*w*x^3*z^2 + 800*t*u*w^2*x^3*z^2 - 144*t^3*u*w^2*x^3*z^2 - 
 552*w^3*x^3*z^2 - 144*t^2*w^3*x^3*z^2 - 768*t*v*x^4*z^2 + 296*t^3*v*x^4*z^2 - 128*t*u^2*v*x^4*z^2 + 
 200*t*v^3*x^4*z^2 + 616*u*v*w*x^4*z^2 - 1268*t^2*u*v*w*x^4*z^2 - 288*t*v*w^2*x^4*z^2 + 880*t*u*x^5*z^2 - 
 192*t^3*u*x^5*z^2 - 116*t*u^3*x^5*z^2 - 316*t*u*v^2*x^5*z^2 - 1096*w*x^5*z^2 + 88*t^2*w*x^5*z^2 + 
 720*u^2*w*x^5*z^2 - 116*t^2*u^2*w*x^5*z^2 + 800*v^2*w*x^5*z^2 - 420*t*u*w^2*x^5*z^2 + 208*w^3*x^5*z^2 + 
 280*t*v*x^6*z^2 + 116*t*u^2*v*x^6*z^2 - 696*u*v*w*x^6*z^2 - 92*t*u*x^7*z^2 + 208*w*x^7*z^2 + 
 384*t^2*y*z^2 - 64*t^4*y*z^2 - 256*u^2*y*z^2 + 128*t^2*u^2*y*z^2 - 64*t^2*v^2*y*z^2 + 256*t*u*w*y*z^2 - 
 64*t^3*u*w*y*z^2 - 64*t^2*w^2*y*z^2 + 64*u*v*x*y*z^2 - 608*t^2*u*v*x*y*z^2 + 128*t*v*w*x*y*z^2 - 
 128*t^3*v*w*x*y*z^2 - 4416*x^2*y*z^2 + 2224*t^2*x^2*y*z^2 - 64*t^4*x^2*y*z^2 + 1648*u^2*x^2*y*z^2 - 
 1376*t^2*u^2*x^2*y*z^2 + 1232*v^2*x^2*y*z^2 + 32*t^2*v^2*x^2*y*z^2 - 1120*t*u*w*x^2*y*z^2 - 
 128*t^3*u*w*x^2*y*z^2 + 560*w^2*x^2*y*z^2 - 192*t^2*w^2*x^2*y*z^2 - 1568*u*v*x^3*y*z^2 + 
 1144*t^2*u*v*x^3*y*z^2 + 1960*t*v*w*x^3*y*z^2 + 240*t^3*v*w*x^3*y*z^2 + 1840*x^4*y*z^2 - 
 424*t^2*x^4*y*z^2 + 120*t^4*x^4*y*z^2 - 584*u^2*x^4*y*z^2 + 12*t^2*u^2*x^4*y*z^2 - 216*v^2*x^4*y*z^2 - 
 208*t^2*v^2*x^4*y*z^2 + 584*t*u*w*x^4*y*z^2 + 88*t^3*u*w*x^4*y*z^2 + 416*w^2*x^4*y*z^2 + 
 232*t^2*w^2*x^4*y*z^2 + 664*u*v*x^5*y*z^2 + 104*t^2*u*v*x^5*y*z^2 - 520*t*v*w*x^5*y*z^2 - 208*x^6*y*z^2 - 
 14*t^2*x^6*y*z^2 + 10*u^2*x^6*y*z^2 - 94*v^2*x^6*y*z^2 + 102*t*u*w*x^6*y*z^2 - 222*w^2*x^6*y*z^2 - 
 10*u*v*x^7*y*z^2 - 14*x^8*y*z^2 + 64*t^3*v*y^2*z^2 + 1344*t*u*x*y^2*z^2 + 480*w*x*y^2*z^2 + 
 192*t^2*w*x*y^2*z^2 - 2000*t*v*x^2*y^2*z^2 + 64*t^3*v*x^2*y^2*z^2 - 40*t*u*x^3*y^2*z^2 + 
 32*t^3*u*x^3*y^2*z^2 - 1592*w*x^3*y^2*z^2 - 80*t^2*w*x^3*y^2*z^2 + 192*t*v*x^4*y^2*z^2 - 
 120*t^3*v*x^4*y^2*z^2 - 204*t*u*x^5*y^2*z^2 + 344*w*x^5*y^2*z^2 - 88*t^2*w*x^5*y^2*z^2 + 
 102*t*v*x^6*y^2*z^2 + 14*w*x^7*y^2*z^2 - 64*t^2*y^3*z^2 + 1040*x^2*y^3*z^2 - 64*t^2*x^2*y^3*z^2 - 
 136*x^4*y^3*z^2 + 88*t^2*x^4*y^3*z^2 - 14*x^6*y^3*z^2 + 256*u*z^3 - 192*t^2*u*z^3 - 256*t*w*z^3 + 
 192*v*x*z^3 - 480*t*u*v*w*x*z^3 - 480*v*w^2*x*z^3 - 128*t^2*v*w^2*x*z^3 + 960*u*x^2*z^3 + 
 440*t^2*u*x^2*z^3 - 392*u^3*x^2*z^3 - 392*u*v^2*x^2*z^3 + 1584*t*w*x^2*z^3 - 288*t^3*w*x^2*z^3 - 
 616*t*u^2*w*x^2*z^3 - 128*t*v^2*w*x^2*z^3 - 392*u*w^2*x^2*z^3 - 224*t^2*u*w^2*x^2*z^3 - 
 224*t*w^3*x^2*z^3 - 752*v*x^3*z^3 + 168*t^2*v*x^3*z^3 + 560*u^2*v*x^3*z^3 + 168*v^3*x^3*z^3 + 
 64*t*u*v*w*x^3*z^3 + 720*v*w^2*x^3*z^3 + 144*t^2*v*w^2*x^3*z^3 - 184*u*x^4*z^3 - 192*t^2*u*x^4*z^3 + 
 60*u^3*x^4*z^3 - 108*u*v^2*x^4*z^3 + 16*t*w*x^4*z^3 + 216*t^3*w*x^4*z^3 - 380*t*u^2*w*x^4*z^3 - 
 128*t*v^2*w*x^4*z^3 + 60*u*w^2*x^4*z^3 + 72*t^2*u*w^2*x^4*z^3 + 72*t*w^3*x^4*z^3 + 456*v*x^5*z^3 - 
 292*t^2*v*x^5*z^3 - 152*u^2*v*x^5*z^3 - 92*v^3*x^5*z^3 + 464*t*u*v*w*x^5*z^3 - 300*v*w^2*x^5*z^3 - 
 40*u*x^6*z^3 + 135*t^2*u*x^6*z^3 + 19*u^3*x^6*z^3 + 111*u*v^2*x^6*z^3 - 136*t*w*x^6*z^3 + 
 19*t*u^2*w*x^6*z^3 + 19*u*w^2*x^6*z^3 - 92*v*x^7*z^3 - 19*u^2*v*x^7*z^3 + 19*u*x^8*z^3 + 
 64*t^2*v*w*y*z^3 - 2208*t*x*y*z^3 + 400*t^3*x*y*z^3 - 144*t*u^2*x*y*z^3 + 336*t*v^2*x*y*z^3 - 
 480*u*w*x*y*z^3 + 208*t^2*u*w*x*y*z^3 + 336*t*w^2*x*y*z^3 + 632*t*u*v*x^2*y*z^3 - 560*v*w*x^2*y*z^3 + 
 416*t^2*v*w*x^2*y*z^3 - 1360*t*x^3*y*z^3 + 160*t^3*x^3*y*z^3 + 312*t*u^2*x^3*y*z^3 - 
 136*t*v^2*x^3*y*z^3 + 944*u*w*x^3*y*z^3 + 272*t^2*u*w*x^3*y*z^3 + 352*t*w^2*x^3*y*z^3 - 
 572*t*u*v*x^4*y*z^3 - 584*v*w*x^4*y*z^3 - 304*t^2*v*w*x^4*y*z^3 + 744*t*x^5*y*z^3 - 186*t^3*x^5*y*z^3 + 
 18*t*u^2*x^5*y*z^3 + 194*t*v^2*x^5*y*z^3 - 268*u*w*x^5*y*z^3 - 98*t^2*u*w*x^5*y*z^3 - 
 170*t*w^2*x^5*y*z^3 - 37*t*u*v*x^6*y*z^3 + 314*v*w*x^6*y*z^3 - 84*t*x^7*y*z^3 - 19*u*w*x^7*y*z^3 + 
 64*t^2*u*y^2*z^3 - 400*t^2*v*x*y^2*z^3 - 1432*u*x^2*y^2*z^3 + 64*t^2*u*x^2*y^2*z^3 - 
 560*t*w*x^2*y^2*z^3 + 1208*v*x^3*y^2*z^3 - 192*t^2*v*x^3*y^2*z^3 + 196*u*x^4*y^2*z^3 - 
 88*t^2*u*x^4*y^2*z^3 - 56*t*w*x^4*y^2*z^3 - 228*v*x^5*y^2*z^3 + 186*t^2*v*x^5*y^2*z^3 + 
 33*u*x^6*y^2*z^3 + 98*t*w*x^6*y^2*z^3 - 14*v*x^7*y^2*z^3 + 336*t*x*y^3*z^3 + 128*t*x^3*y^3*z^3 - 
 98*t*x^5*y^3*z^3 + 480*t*u*x*z^4 + 480*w*x*z^4 + 128*t^2*w*x*z^4 - 96*t*v*x^2*z^4 + 392*u*v*w*x^2*z^4 + 
 224*t*v*w^2*x^2*z^4 + 208*t*u*x^3*z^4 - 552*w*x^3*z^4 + 80*t^2*w*x^3*z^4 - 168*v^2*w*x^3*z^4 + 
 32*t*v*x^4*z^4 - 60*u*v*w*x^4*z^4 - 72*t*v*w^2*x^4*z^4 - 176*t*u*x^5*z^4 + 720*w*x^5*z^4 - 
 200*t^2*w*x^5*z^4 - 128*u^2*w*x^5*z^4 - 36*v^2*w*x^5*z^4 - 128*t*u*w^2*x^5*z^4 - 128*w^3*x^5*z^4 + 
 92*t*v*x^6*z^4 + 109*u*v*w*x^6*z^4 - 19*t*u*x^7*z^4 - 128*w*x^7*z^4 - 64*t^2*y*z^4 - 336*t*v*w*x*y*z^4 + 
 2608*x^2*y*z^4 - 792*t^2*x^2*y*z^4 - 392*v^2*x^2*y*z^4 - 168*t*u*w*x^2*y*z^4 - 392*w^2*x^2*y*z^4 - 
 168*u*v*x^3*y*z^4 - 352*t*v*w*x^3*y*z^4 - 200*x^4*y*z^4 - 122*t^2*x^4*y*z^4 - 142*u^2*x^4*y*z^4 + 
 86*v^2*x^4*y*z^4 - 154*t*u*w*x^4*y*z^4 - 82*w^2*x^4*y*z^4 + 234*u*v*x^5*y*z^4 + 298*t*v*w*x^5*y*z^4 - 
 536*x^6*y*z^4 + 208*t^2*x^6*y*z^4 + 91*u^2*x^6*y*z^4 + 18*v^2*x^6*y*z^4 + 110*t*u*w*x^6*y*z^4 + 
 238*w^2*x^6*y*z^4 - 91*u*v*x^7*y*z^4 + 110*x^8*y*z^4 - 336*t*u*x*y^2*z^4 + 728*t*v*x^2*y^2*z^4 - 
 128*t*u*x^3*y^2*z^4 + 392*w*x^3*y^2*z^4 + 210*t*v*x^4*y^2*z^4 + 98*t*u*x^5*y^2*z^4 - 46*w*x^5*y^2*z^4 - 
 208*t*v*x^6*y^2*z^4 - 110*w*x^7*y^2*z^4 - 392*x^2*y^3*z^4 - 82*x^4*y^3*z^4 + 110*x^6*y^3*z^4 - 
 392*u*x^2*z^5 - 224*t*w*x^2*z^5 + 168*v*x^3*z^5 + 60*u*x^4*z^5 + 72*t*w*x^4*z^5 - 92*v*x^5*z^5 + 
 128*v*w^2*x^5*z^5 + 19*u*x^6*z^5 + 128*t*w*x^6*z^5 + 336*t*x*y*z^5 + 392*v*w*x^2*y*z^5 + 
 520*t*x^3*y*z^5 + 82*v*w*x^4*y*z^5 - 16*t*x^5*y*z^5 + 128*u*w*x^5*y*z^5 - 238*v*w*x^6*y*z^5 - 
 110*t*x^7*y*z^5 + 392*u*x^2*y^2*z^5 - 392*v*x^3*y^2*z^5 + 82*u*x^4*y^2*z^5 - 82*v*x^5*y^2*z^5 - 
 110*u*x^6*y^2*z^5 + 110*v*x^7*y^2*z^5 - 128*w*x^5*z^6 - 392*x^2*y*z^6 - 82*x^4*y*z^6 + 110*x^6*y*z^6;
p3 = 1024*t^2*u*v + 1024*t*v*w + 256*t^3*v*w + 1280*t*u^2*v*w - 1024*t^3*u^2*v*w + 256*t*v^3*w + 1024*u*v*w^2 - 
 1792*t^2*u*v*w^2 - 768*t*v*w^3 - 256*t^2*x + 256*t^4*x + 256*u^2*x - 128*t^2*u^2*x - 128*t^4*u^2*x + 
 128*u^4*x - 128*t^2*u^4*x + 768*v^2*x - 768*t^2*v^2*x + 128*u^2*v^2*x - 128*t^2*u^2*v^2*x - 512*t*u*w*x - 
 192*t^3*u*w*x - 128*t^5*u*w*x - 832*t*u^3*w*x + 768*t^3*u^3*w*x - 1216*t*u*v^2*w*x + 896*t^3*u*v^2*w*x + 
 256*w^2*x - 384*t^2*w^2*x - 128*t^4*w^2*x - 1024*u^2*w^2*x + 1856*t^2*u^2*w^2*x - 128*t^4*u^2*w^2*x - 
 128*v^2*w^2*x + 896*t^2*v^2*w^2*x + 960*t*u*w^3*x - 256*t^3*u*w^3*x - 128*w^4*x - 128*t^2*w^4*x - 
 640*u*v*x^2 + 352*t^2*u*v*x^2 + 96*t^4*u*v*x^2 - 160*u^3*v*x^2 + 224*t^2*u^3*v*x^2 - 32*u*v^3*x^2 + 
 96*t^2*u*v^3*x^2 - 2048*t*v*w*x^2 + 832*t^3*v*w*x^2 + 736*t*u^2*v*w*x^2 - 800*t^3*u^2*v*w*x^2 - 
 192*t*v^3*w*x^2 - 928*u*v*w^2*x^2 + 32*t^2*u*v*w^2*x^2 + 832*t*v*w^3*x^2 + 512*x^3 - 64*t^2*x^3 + 
 32*t^4*x^3 - 64*u^2*x^3 - 96*t^2*u^2*x^3 - 192*v^2*x^3 + 32*t^2*v^2*x^3 + 32*u^2*v^2*x^3 - 
 96*t^2*u^2*v^2*x^3 + 832*t*u*w*x^3 + 176*t^3*u*w*x^3 + 272*t*u^3*w*x^3 + 464*t*u*v^2*w*x^3 - 
 1088*w^2*x^3 + 1120*t^2*w^2*x^3 + 1216*u^2*w^2*x^3 - 752*t^2*u^2*w^2*x^3 + 192*v^2*w^2*x^3 - 
 560*t*u*w^3*x^3 + 192*w^4*x^3 + 96*u*v*x^4 + 80*t^2*u*v*x^4 + 16*u^3*v*x^4 + 16*u*v^3*x^4 - 
 192*t*v*w*x^4 - 256*t*u^2*v*w*x^4 - 176*u*v*w^2*x^4 + 448*x^5 - 128*t^2*x^5 - 160*u^2*x^5 - 160*v^2*x^5 - 
 16*u^2*v^2*x^5 + 112*t*u*w*x^5 + 32*w^2*x^5 + 176*u*v*x^6 - 160*x^7 - 1024*y - 768*t^3*u*y + 
 256*t*u^3*y + 256*t*u*v^2*y - 1024*w*y - 256*t^4*w*y + 1024*u^2*w*y - 2048*t^2*u^2*w*y + 
 1024*t^4*u^2*w*y - 512*t^2*v^2*w*y - 1792*t*u*w^2*y + 1792*t^3*u*w^2*y + 768*t^2*w^3*y + 512*t*v*x*y + 
 448*t^3*v*x*y - 704*t*u^2*v*x*y + 128*t^3*u^2*v*x*y - 320*t*v^3*x*y + 896*t^2*u*v*w*x*y - 
 896*t^4*u*v*w*x*y - 448*t*v*w^2*x*y - 896*t^3*v*w^2*x*y + 384*t*u*x^2*y - 160*t^3*u*x^2*y - 
 32*t^5*u*x^2*y - 288*t*u^3*x^2*y - 32*t^3*u^3*x^2*y + 64*t*u*v^2*x^2*y - 128*t^3*u*v^2*x^2*y + 
 2048*w*x^2*y + 192*t^2*w*x^2*y - 288*t^4*w*x^2*y - 1600*u^2*w*x^2*y + 576*t^2*u^2*w*x^2*y - 
 32*t^4*u^2*w*x^2*y - 448*v^2*w*x^2*y - 96*t^2*v^2*w*x^2*y + 1248*t*u*w^2*x^2*y - 1216*t^3*u*w^2*x^2*y - 
 320*w^3*x^2*y - 1184*t^2*w^3*x^2*y - 704*t*v*x^3*y + 112*t^3*v*x^3*y + 432*t*u^2*v*x^3*y + 
 32*t^3*u^2*v*x^3*y + 144*t*v^3*x^3*y + 480*u*v*w*x^3*y + 64*t^2*u*v*w*x^3*y + 144*t*v*w^2*x^3*y - 
 480*t*u*x^4*y + 16*t^3*u*x^4*y + 48*t*u^3*x^4*y - 112*t*u*v^2*x^4*y - 1664*w*x^4*y + 32*t^2*w*x^4*y + 
 352*u^2*w*x^4*y + 48*t^2*u^2*w*x^4*y + 352*v^2*w*x^4*y + 128*t*u*w^2*x^4*y + 160*w^3*x^4*y + 
 304*t*v*x^5*y - 48*t*u^2*v*x^5*y - 368*u*v*w*x^5*y + 48*t*u*x^6*y + 512*w*x^6*y - 256*t^2*u*v*y^2 + 
 256*t*v*w*y^2 + 256*t^3*v*w*y^2 - 1792*x*y^2 + 128*t^2*x*y^2 - 64*t^4*x*y^2 + 768*u^2*x*y^2 - 
 192*t^2*u^2*x*y^2 + 640*v^2*x*y^2 + 256*t^2*v^2*x*y^2 - 576*t*u*w*x*y^2 + 832*t^3*u*w*x*y^2 + 
 512*w^2*x*y^2 + 1088*t^2*w^2*x*y^2 - 672*u*v*x^2*y^2 + 448*t^2*u*v*x^2*y^2 + 32*t^4*u*v*x^2*y^2 + 
 576*t*v*w*x^2*y^2 + 288*t^3*v*w*x^2*y^2 + 576*x^3*y^2 - 64*t^2*x^3*y^2 - 32*u^2*x^3*y^2 - 
 32*v^2*x^3*y^2 - 144*t^2*v^2*x^3*y^2 + 528*t*u*w*x^3*y^2 + 32*t^3*u*w*x^3*y^2 + 608*w^2*x^3*y^2 + 
 288*t^2*w^2*x^3*y^2 + 48*u*v*x^4*y^2 - 48*t^2*u*v*x^4*y^2 - 496*t*v*w*x^4*y^2 + 32*x^5*y^2 - 
 56*t^2*x^5*y^2 - 56*u^2*x^5*y^2 - 56*v^2*x^5*y^2 - 104*t*u*w*x^5*y^2 - 408*w^2*x^5*y^2 + 56*u*v*x^6*y^2 - 
 56*x^7*y^2 + 256*t*u*y^3 - 256*t^2*w*y^3 - 960*t*v*x*y^3 + 64*t^3*v*x*y^3 - 288*t*u*x^2*y^3 - 
 32*t^3*u*x^2*y^3 - 1088*w*x^2*y^3 - 224*t^2*w*x^2*y^3 + 176*t*v*x^3*y^3 + 48*t*u*x^4*y^3 + 
 384*w*x^4*y^3 + 56*t*v*x^5*y^3 + 56*w*x^6*y^3 + 640*x*y^4 - 64*t^2*x*y^4 - 32*x^3*y^4 - 56*x^5*y^4 + 
 1024*t*z + 256*t^3*z - 768*t*u^2*z - 768*t*v^2*z + 1024*u*w*z + 256*t^2*u*w*z - 640*t^4*u*w*z - 
 512*u^3*w*z + 384*t^2*u^3*w*z - 512*u*v^2*w*z + 384*t^2*u*v^2*w*z - 768*t*w^2*z - 512*t^3*w^2*z + 
 384*t^3*u^2*w^2*z + 256*t*v^2*w^2*z - 512*u*w^3*z + 896*t^2*u*w^3*z + 512*t*w^4*z - 512*t*u*v*x*z + 
 64*t^3*u*v*x*z + 64*t*u^3*v*x*z + 64*t*u*v^3*x*z - 2304*v*w*x*z + 1152*t^2*v*w*x*z + 
 1856*t^2*u^2*v*w*x*z - 384*v^3*w*x*z + 3200*t*u*v*w^2*x*z - 896*t^3*u*v*w^2*x*z + 768*v*w^3*x*z - 
 896*t^2*v*w^3*x*z + 1024*t*x^2*z - 896*t^3*x^2*z - 64*t^5*x^2*z - 128*t*u^2*x^2*z + 352*t^3*u^2*x^2*z + 
 288*t*u^4*x^2*z + 1152*t*v^2*x^2*z - 64*t^3*v^2*x^2*z + 224*t*u^2*v^2*x^2*z + 640*u*w*x^2*z + 
 672*t^2*u*w*x^2*z + 768*t^4*u*w*x^2*z + 992*u^3*w*x^2*z - 2080*t^2*u^3*w*x^2*z + 1408*u*v^2*w*x^2*z - 
 2464*t^2*u*v^2*w*x^2*z + 3200*t*w^2*x^2*z + 480*t^3*w^2*x^2*z - 3424*t*u^2*w^2*x^2*z + 
 704*t^3*u^2*w^2*x^2*z - 1440*t*v^2*w^2*x^2*z - 32*u*w^3*x^2*z + 96*t^2*u*w^3*x^2*z - 608*t*w^4*x^2*z - 
 256*t*u*v*x^3*z - 232*t^3*u*v*x^3*z - 488*t*u^3*v*x^3*z - 200*t*u*v^3*x^3*z + 1728*v*w*x^3*z - 
 2624*t^2*v*w*x^3*z - 704*u^2*v*w*x^3*z + 2168*t^2*u^2*v*w*x^3*z + 288*v^3*w*x^3*z - 600*t*u*v*w^2*x^3*z - 
 928*v*w^3*x^3*z - 1088*t*x^4*z + 400*t*u^2*x^4*z - 4*t^3*u^2*x^4*z - 4*t*u^4*x^4*z + 96*t*v^2*x^4*z + 
 196*t*u^2*v^2*x^4*z + 1568*u*w*x^4*z - 384*t^2*u*w*x^4*z - 912*u^3*w*x^4*z - 4*t^2*u^3*w*x^4*z - 
 1216*u*v^2*w*x^4*z - 1728*t*w^2*x^4*z + 1132*t*u^2*w^2*x^4*z + 112*u*w^3*x^4*z - 312*t*u*v*x^5*z + 
 4*t*u^3*v*x^5*z + 448*v*w*x^5*z + 912*u^2*v*w*x^5*z + 256*t*x^6*z - 4*t*u^2*x^6*z - 912*u*w*x^6*z + 
 768*t^2*v*y*z - 384*t^3*u*v*w*y*z - 256*t^2*v*w^2*y*z + 256*u*x*y*z + 2048*t^2*u*x*y*z - 640*u^3*x*y*z + 
 128*t^2*u^3*x*y*z - 512*u*v^2*x*y*z - 64*t^2*u*v^2*x*y*z - 3328*t*w*x*y*z + 1280*t^3*w*x*y*z + 
 4544*t*u^2*w*x*y*z - 3968*t^3*u^2*w*x*y*z + 1984*t*v^2*w*x*y*z + 1152*u*w^2*x*y*z - 
 4352*t^2*u*w^2*x*y*z - 512*t*w^3*x*y*z - 1792*v*x^2*y*z - 576*t^2*v*x^2*y*z - 32*t^4*v*x^2*y*z + 
 1312*u^2*v*x^2*y*z - 608*t^2*u^2*v*x^2*y*z + 640*v^3*x^2*y*z - 96*t^2*v^3*x^2*y*z - 
 1920*t*u*v*w*x^2*y*z + 3200*t^3*u*v*w*x^2*y*z + 1344*v*w^2*x^2*y*z + 2720*t^2*v*w^2*x^2*y*z - 
 288*u*x^3*y*z + 88*t^2*u*x^3*y*z + 136*t^4*u*x^3*y*z + 248*u^3*x^3*y*z + 104*t^2*u^3*x^3*y*z - 
 424*u*v^2*x^3*y*z + 496*t^2*u*v^2*x^3*y*z + 2784*t*w*x^3*y*z + 248*t^3*w*x^3*y*z - 2464*t*u^2*w*x^3*y*z + 
 104*t^3*u^2*w*x^3*y*z - 728*t*v^2*w*x^3*y*z - 1960*u*w^2*x^3*y*z + 2368*t^2*u*w^2*x^3*y*z + 
 1528*t*w^3*x^3*y*z + 1312*v*x^4*y*z - 520*t^2*v*x^4*y*z - 480*u^2*v*x^4*y*z - 100*t^2*u^2*v*x^4*y*z - 
 216*v^3*x^4*y*z + 1224*t*u*v*w*x^4*y*z - 664*v*w^2*x^4*y*z + 776*u*x^5*y*z - 36*t^2*u*x^5*y*z - 
 92*u^3*x^5*y*z + 140*u*v^2*x^5*y*z - 552*t*w*x^5*y*z - 88*t*u^2*w*x^5*y*z + 820*u*w^2*x^5*y*z - 
 376*v*x^6*y*z + 92*u^2*v*x^6*y*z - 92*u*x^7*y*z + 1280*t*y^2*z - 512*t^3*y^2*z - 768*t*u^2*y^2*z - 
 512*t*v^2*y^2*z - 512*u*w*y^2*z + 128*t^2*u*w*y^2*z + 1664*t*u*v*x*y^2*z - 1024*v*w*x*y^2*z - 
 1216*t^2*v*w*x*y^2*z + 192*t*x^2*y^2*z - 48*t^3*x^2*y^2*z + 528*t*u^2*x^2*y^2*z + 32*t^3*u^2*x^2*y^2*z - 
 1008*t*v^2*x^2*y^2*z + 96*t^3*v^2*x^2*y^2*z + 1952*u*w*x^2*y^2*z - 2128*t^2*u*w*x^2*y^2*z - 
 2704*t*w^2*x^2*y^2*z - 832*t*u*v*x^3*y^2*z - 136*t^3*u*v*x^3*y^2*z - 768*v*w*x^3*y^2*z - 
 88*t^2*v*w*x^3*y^2*z - 208*t*x^4*y^2*z + 72*t^3*x^4*y^2*z + 20*t*u^2*x^4*y^2*z + 432*t*v^2*x^4*y^2*z - 
 1512*u*w*x^4*y^2*z - 32*t^2*u*w*x^4*y^2*z + 176*t*w^2*x^4*y^2*z + 68*t*u*v*x^5*y^2*z + 
 624*v*w*x^5*y^2*z + 128*t*x^6*y^2*z + 92*u*w*x^6*y^2*z + 512*t^2*v*y^3*z - 1152*u*x*y^3*z + 
 64*t^2*u*x*y^3*z + 1536*t*w*x*y^3*z + 1280*v*x^2*y^3*z - 112*t^2*v*x^2*y^3*z + 280*u*x^3*y^3*z + 
 104*t^2*u*x^3*y^3*z - 56*t*w*x^3*y^3*z - 248*v*x^4*y^3*z - 72*t^2*v*x^4*y^3*z - 36*u*x^5*y^3*z - 
 72*t*w*x^5*y^3*z - 56*v*x^6*y^3*z - 512*t*y^4*z - 48*t*x^2*y^4*z + 72*t*x^4*y^4*z + 1024*t*v*w*z^2 + 
 512*u*v*w^2*z^2 - 384*t^2*u*v*w^2*z^2 - 512*t*v*w^3*z^2 - 1280*x*z^2 - 1024*t^2*x*z^2 - 64*t^4*x*z^2 + 
 768*u^2*x*z^2 - 160*t^2*u^2*x*z^2 + 32*u^4*x*z^2 + 768*v^2*x*z^2 - 64*t^2*v^2*x*z^2 + 32*u^2*v^2*x*z^2 + 
 1344*t*u*w*x*z^2 + 2240*t^3*u*w*x*z^2 - 1248*t*u^3*w*x*z^2 - 1344*t*u*v^2*w*x*z^2 + 3456*w^2*x*z^2 + 
 1408*t^2*w^2*x*z^2 - 928*u^2*w^2*x*z^2 - 1280*t^2*u^2*w^2*x*z^2 - 576*v^2*w^2*x*z^2 - 
 2240*t*u*w^3*x*z^2 - 960*w^4*x*z^2 - 288*u*v*x^2*z^2 - 32*t^2*u*v*x^2*z^2 - 160*u^3*v*x^2*z^2 - 
 128*u*v^3*x^2*z^2 - 3264*t*v*w*x^2*z^2 + 128*t^3*v*w*x^2*z^2 - 96*t*u^2*v*w*x^2*z^2 + 
 64*t*v^3*w*x^2*z^2 - 1184*u*v*w^2*x^2*z^2 + 2432*t^2*u*v*w^2*x^2*z^2 + 1696*t*v*w^3*x^2*z^2 - 
 3648*x^3*z^2 + 1600*t^2*x^3*z^2 + 208*t^4*x^3*z^2 + 1136*u^2*x^3*z^2 - 348*t^2*u^2*x^3*z^2 - 
 204*u^4*x^3*z^2 + 288*v^2*x^3*z^2 + 144*t^2*v^2*x^3*z^2 - 76*u^2*v^2*x^3*z^2 + 592*t*u*w*x^3*z^2 - 
 1904*t^3*u*w*x^3*z^2 + 1524*t*u^3*w*x^3*z^2 + 1864*t*u*v^2*w*x^3*z^2 + 352*w^2*x^3*z^2 - 
 1248*t^2*w^2*x^3*z^2 + 868*u^2*w^2*x^3*z^2 - 1344*t^2*u^2*w^2*x^3*z^2 - 240*v^2*w^2*x^3*z^2 - 
 272*t*u*w^3*x^3*z^2 + 48*w^4*x^3*z^2 - 752*u*v*x^4*z^2 + 144*t^2*u*v*x^4*z^2 + 292*u^3*v*x^4*z^2 + 
 88*u*v^3*x^4*z^2 + 2752*t*v*w*x^4*z^2 - 1636*t*u^2*v*w*x^4*z^2 + 1976*u*v*w^2*x^4*z^2 + 2432*x^5*z^2 - 
 272*t^2*x^5*z^2 - 652*u^2*x^5*z^2 + 36*t^2*u^2*x^5*z^2 + 32*u^4*x^5*z^2 - 320*v^2*x^5*z^2 - 
 56*u^2*v^2*x^5*z^2 - 752*t*u*w*x^5*z^2 + 32*t*u^3*w*x^5*z^2 - 272*w^2*x^5*z^2 - 992*u^2*w^2*x^5*z^2 + 
 408*u*v*x^6*z^2 - 32*u^3*v*x^6*z^2 - 320*x^7*z^2 + 32*u^2*x^7*z^2 + 2048*t*u*y*z^2 - 256*t^3*u*y*z^2 - 
 256*t*u^3*y*z^2 - 256*t*u*v^2*y*z^2 - 768*t^2*w*y*z^2 + 128*t^4*w*y*z^2 + 512*u^2*w*y*z^2 - 
 512*t^2*u^2*w*y*z^2 + 128*t^2*v^2*w*y*z^2 - 768*t*u*w^2*y*z^2 + 128*t^3*u*w^2*y*z^2 + 128*t^2*w^3*y*z^2 - 
 2624*t*v*x*y*z^2 + 256*t^3*v*x*y*z^2 + 352*t*u^2*v*x*y*z^2 + 192*t*v^3*x*y*z^2 + 384*u*v*w*x*y*z^2 + 
 1728*t^2*u*v*w*x*y*z^2 + 640*t*v*w^2*x*y*z^2 - 2368*t*u*x^2*y*z^2 + 72*t^3*u*x^2*y*z^2 - 
 248*t*u^3*x^2*y*z^2 + 40*t*u*v^2*x^2*y*z^2 + 3456*w*x^2*y*z^2 - 2288*t^2*w*x^2*y*z^2 + 
 64*t^4*w*x^2*y*z^2 - 2960*u^2*w*x^2*y*z^2 + 5544*t^2*u^2*w*x^2*y*z^2 - 1936*v^2*w*x^2*y*z^2 + 
 96*t^2*v^2*w*x^2*y*z^2 + 4088*t*u*w^2*x^2*y*z^2 + 64*t^3*u*w^2*x^2*y*z^2 + 48*w^3*x^2*y*z^2 + 
 64*t^2*w^3*x^2*y*z^2 + 80*t*v*x^3*y*z^2 + 8*t^3*v*x^3*y*z^2 + 772*t*u^2*v*x^3*y*z^2 + 
 120*t*v^3*x^3*y*z^2 + 1496*u*v*w*x^3*y*z^2 - 4144*t^2*u*v*w*x^3*y*z^2 - 1520*t*v*w^2*x^3*y*z^2 + 
 104*t*u*x^4*y*z^2 - 194*t^3*u*x^4*y*z^2 - 86*t*u^3*x^4*y*z^2 - 498*t*u*v^2*x^4*y*z^2 - 5792*w*x^4*y*z^2 + 
 1004*t^2*w*x^4*y*z^2 + 3120*u^2*w*x^4*y*z^2 - 90*t^2*u^2*w*x^4*y*z^2 + 1484*v^2*w*x^4*y*z^2 - 
 838*t*u*w^2*x^4*y*z^2 + 932*w^3*x^4*y*z^2 + 752*t*v*x^5*y*z^2 + 54*t*u^2*v*x^5*y*z^2 - 
 1888*u*v*w*x^5*y*z^2 + 2*t*u*x^6*y*z^2 + 1300*w*x^6*y*z^2 - 32*u^2*w*x^6*y*z^2 + 256*t^2*u*v*y^2*z^2 + 
 512*t*v*w*y^2*z^2 - 128*t^3*v*w*y^2*z^2 + 128*x*y^2*z^2 + 192*t^2*x*y^2*z^2 + 128*t^4*x*y^2*z^2 + 
 864*u^2*x*y^2*z^2 + 128*t^2*u^2*x*y^2*z^2 + 320*v^2*x*y^2*z^2 - 64*t^2*v^2*x*y^2*z^2 - 
 1728*t*u*w*x*y^2*z^2 + 128*t^3*u*w*x*y^2*z^2 - 640*w^2*x*y^2*z^2 - 1600*u*v*x^2*y^2*z^2 - 
 72*t^2*u*v*x^2*y^2*z^2 + 1856*t*v*w*x^2*y^2*z^2 - 64*t^3*v*w*x^2*y^2*z^2 - 448*x^3*y^2*z^2 + 
 672*t^2*x^3*y^2*z^2 - 24*t^4*x^3*y^2*z^2 - 196*u^2*x^3*y^2*z^2 - 128*t^2*u^2*x^3*y^2*z^2 + 
 896*v^2*x^3*y^2*z^2 - 240*t^2*v^2*x^3*y^2*z^2 + 2048*t*u*w*x^3*y^2*z^2 - 24*t^3*u*w*x^3*y^2*z^2 + 
 1216*w^2*x^3*y^2*z^2 - 88*t^2*w^2*x^3*y^2*z^2 + 296*u*v*x^4*y^2*z^2 + 218*t^2*u*v*x^4*y^2*z^2 - 
 1276*t*v*w*x^4*y^2*z^2 - 200*x^5*y^2*z^2 - 76*t^2*x^5*y^2*z^2 + 144*u^2*x^5*y^2*z^2 - 
 196*v^2*x^5*y^2*z^2 + 110*t*u*w*x^5*y^2*z^2 - 960*w^2*x^5*y^2*z^2 - 112*u*v*x^6*y^2*z^2 + 
 20*x^7*y^2*z^2 + 256*t*u*y^3*z^2 + 128*t^2*w*y^3*z^2 - 640*t*v*x*y^3*z^2 - 128*t^3*v*x*y^3*z^2 + 
 88*t*u*x^2*y^3*z^2 - 1232*w*x^2*y^3*z^2 - 64*t^2*w*x^2*y^3*z^2 - 184*t*v*x^3*y^3*z^2 + 
 24*t^3*v*x^3*y^3*z^2 - 162*t*u*x^4*y^3*z^2 + 724*w*x^4*y^3*z^2 + 24*t^2*w*x^4*y^3*z^2 + 
 52*t*v*x^5*y^3*z^2 - 20*w*x^6*y^3*z^2 + 320*x*y^4*z^2 + 128*t^2*x*y^4*z^2 + 256*x^3*y^4*z^2 - 
 24*t^2*x^3*y^4*z^2 + 20*x^5*y^4*z^2 - 768*t*z^3 - 512*u*w*z^3 + 384*t^2*u*w*z^3 + 512*t*w^2*z^3 + 
 64*t*u*v*x*z^3 - 1152*v*w*x*z^3 + 64*t^2*v*w*x*z^3 - 32*u^2*v*w*x*z^3 + 1280*t*u*v*w^2*x*z^3 + 
 960*v*w^3*x*z^3 + 704*t*x^2*z^3 + 176*t^3*x^2*z^3 + 432*t*u^2*x^2*z^3 + 176*t*v^2*x^2*z^3 - 
 3168*u*w*x^2*z^3 - 2688*t^2*u*w*x^2*z^3 + 1296*u^3*w*x^2*z^3 + 1424*u*v^2*w*x^2*z^3 - 
 1520*t*w^2*x^2*z^3 + 1296*t*u^2*w^2*x^2*z^3 - 64*t*v^2*w^2*x^2*z^3 + 1296*u*w^3*x^2*z^3 - 
 248*t*u*v*x^3*z^3 + 1472*v*w*x^3*z^3 - 320*t^2*v*w*x^3*z^3 - 1204*u^2*v*w*x^3*z^3 - 112*v^3*w*x^3*z^3 - 
 1840*t*u*v*w^2*x^3*z^3 - 160*v*w^3*x^3*z^3 - 464*t*x^4*z^3 - 288*t^3*x^4*z^3 + 56*t*u^2*x^4*z^3 - 
 144*t*v^2*x^4*z^3 - 96*u*w*x^4*z^3 + 1832*t^2*u*w*x^4*z^3 - 392*u^3*w*x^4*z^3 - 368*u*v^2*w*x^4*z^3 + 
 832*t*w^2*x^4*z^3 + 632*t*u^2*w^2*x^4*z^3 - 392*u*w^3*x^4*z^3 + 56*t*u*v*x^5*z^3 - 816*v*w*x^5*z^3 + 
 360*u^2*v*w*x^5*z^3 + 176*t*x^6*z^3 - 32*t*u^2*x^6*z^3 + 632*u*w*x^6*z^3 + 256*t*u*v*w*y*z^3 - 
 128*t^2*v*w^2*y*z^3 - 2816*u*x*y*z^3 + 704*t^2*u*x*y*z^3 + 352*u^3*x*y*z^3 + 384*u*v^2*x*y*z^3 + 
 1664*t*w*x*y*z^3 - 288*t^3*w*x*y*z^3 + 1504*t*u^2*w*x*y*z^3 - 352*t*v^2*w*x*y*z^3 + 1344*u*w^2*x*y*z^3 - 
 160*t^2*u*w^2*x*y*z^3 - 160*t*w^3*x*y*z^3 + 2752*v*x^2*y*z^3 - 864*t^2*v*x^2*y*z^3 - 
 560*u^2*v*x^2*y*z^3 - 336*v^3*x^2*y*z^3 - 2856*t*u*v*w*x^2*y*z^3 - 384*v*w^2*x^2*y*z^3 - 
 64*t^2*v*w^2*x^2*y*z^3 + 24*u*x^3*y*z^3 + 284*u^3*x^3*y*z^3 + 288*u*v^2*x^3*y*z^3 + 920*t*w*x^3*y*z^3 - 
 176*t^3*w*x^3*y*z^3 - 2784*t*u^2*w*x^3*y*z^3 - 56*t*v^2*w*x^3*y*z^3 - 1264*u*w^2*x^3*y*z^3 - 
 112*t^2*u*w^2*x^3*y*z^3 - 112*t*w^3*x^3*y*z^3 - 456*v*x^4*y*z^3 + 216*t^2*v*x^4*y*z^3 - 
 324*u^2*v*x^4*y*z^3 + 48*v^3*x^4*y*z^3 + 2370*t*u*v*w*x^4*y*z^3 - 772*v*w^2*x^4*y*z^3 + 404*u*x^5*y*z^3 + 
 66*t^2*u*x^5*y*z^3 - 56*u^3*x^5*y*z^3 + 16*u*v^2*x^5*y*z^3 - 948*t*w*x^5*y*z^3 - 24*t*u^2*w*x^5*y*z^3 + 
 368*u*w^2*x^5*y*z^3 - 272*v*x^6*y*z^3 + 56*u^2*v*x^6*y*z^3 - 24*u*x^7*y*z^3 - 2560*t*y^2*z^3 + 
 512*t^3*y^2*z^3 + 768*t*u^2*y^2*z^3 + 512*t*v^2*y^2*z^3 + 384*t^2*u*w*y^2*z^3 + 512*t*w^2*y^2*z^3 - 
 1344*t*u*v*x*y^2*z^3 - 320*v*w*x*y^2*z^3 + 160*t^2*v*w*x*y^2*z^3 + 1472*t*x^2*y^2*z^3 - 
 416*t^3*x^2*y^2*z^3 - 328*t*u^2*x^2*y^2*z^3 + 240*t*v^2*x^2*y^2*z^3 + 1824*u*w*x^2*y^2*z^3 - 
 352*t^2*u*w*x^2*y^2*z^3 - 128*t*w^2*x^2*y^2*z^3 + 128*t*u*v*x^3*y^2*z^3 - 944*v*w*x^3*y^2*z^3 + 
 200*t^2*v*w*x^3*y^2*z^3 - 704*t*x^4*y^2*z^3 + 46*t^3*x^4*y^2*z^3 + 112*t*u^2*x^4*y^2*z^3 + 
 94*t*v^2*x^4*y^2*z^3 - 1452*u*w*x^4*y^2*z^3 + 22*t^2*u*w*x^4*y^2*z^3 + 134*t*w^2*x^4*y^2*z^3 - 
 88*t*u*v*x^5*y^2*z^3 + 912*v*w*x^5*y^2*z^3 + 2*t*x^6*y^2*z^3 + 24*u*w*x^6*y^2*z^3 - 512*t^2*v*y^3*z^3 + 
 64*u*x*y^3*z^3 - 128*t^2*u*x*y^3*z^3 - 672*t*w*x*y^3*z^3 - 16*v*x^2*y^3*z^3 + 416*t^2*v*x^2*y^3*z^3 - 
 176*u*x^3*y^3*z^3 + 24*t^2*u*x^3*y^3*z^3 + 176*t*w*x^3*y^3*z^3 + 304*v*x^4*y^3*z^3 - 
 46*t^2*v*x^4*y^3*z^3 - 44*u*x^5*y^3*z^3 - 22*t*w*x^5*y^3*z^3 + 20*v*x^6*y^3*z^3 + 512*t*y^4*z^3 - 
 288*t*x^2*y^4*z^3 + 22*t*x^4*y^4*z^3 + 256*x*z^4 + 64*t^2*x*z^4 + 160*u^2*x*z^4 + 128*v^2*x*z^4 - 
 1152*t*u*w*x*z^4 - 832*w^2*x*z^4 - 256*u*v*x^2*z^4 - 112*t*v*w*x^2*z^4 - 1296*u*v*w^2*x^2*z^4 + 
 1152*x^3*z^4 - 216*t^2*x^3*z^4 - 388*u^2*x^3*z^4 - 184*v^2*x^3*z^4 + 1272*t*u*w*x^3*z^4 - 
 136*w^2*x^3*z^4 + 112*v^2*w^2*x^3*z^4 + 272*u*v*x^4*z^4 + 256*t*v*w*x^4*z^4 + 392*u*v*w^2*x^4*z^4 - 
 1160*x^5*z^4 + 308*t^2*x^5*z^4 + 196*u^2*x^5*z^4 + 164*v^2*x^5*z^4 - 468*t*u*w*x^5*z^4 + 
 164*w^2*x^5*z^4 - 164*u*v*x^6*z^4 + 164*x^7*z^4 - 256*t*u*y*z^4 + 128*t^2*w*y*z^4 + 64*t*v*x*y*z^4 - 
 384*u*v*w*x*y*z^4 + 160*t*v*w^2*x*y*z^4 - 520*t*u*x^2*y*z^4 - 592*w*x^2*y*z^4 + 112*t^2*w*x^2*y*z^4 - 
 1408*u^2*w*x^2*y*z^4 + 224*v^2*w*x^2*y*z^4 - 112*t*u*w^2*x^2*y*z^4 - 112*w^3*x^2*y*z^4 + 
 816*t*v*x^3*y*z^4 + 1440*u*v*w*x^3*y*z^4 + 112*t*v*w^2*x^3*y*z^4 - 26*t*u*x^4*y*z^4 + 908*w*x^4*y*z^4 + 
 148*t^2*w*x^4*y*z^4 + 428*u^2*w*x^4*y*z^4 - 124*v^2*w*x^4*y*z^4 + 36*t*u*w^2*x^4*y*z^4 + 
 36*w^3*x^4*y*z^4 - 356*t*v*x^5*y*z^4 - 404*u*v*w*x^5*y*z^4 + 24*t*u*x^6*y*z^4 - 128*w*x^6*y*z^4 - 
 512*t*v*w*y^2*z^4 + 4032*x*y^2*z^4 - 1280*t^2*x*y^2*z^4 - 1280*u^2*x*y^2*z^4 - 896*v^2*x*y^2*z^4 - 
 736*t*u*w*x*y^2*z^4 - 896*w^2*x*y^2*z^4 + 1616*u*v*x^2*y^2*z^4 + 240*t*v*w*x^2*y^2*z^4 - 
 1704*x^3*y^2*z^4 + 484*t^2*x^3*y^2*z^4 + 140*u^2*x^3*y^2*z^4 - 116*v^2*x^3*y^2*z^4 + 
 332*t*u*w*x^3*y^2*z^4 + 332*w^2*x^3*y^2*z^4 - 188*u*v*x^4*y^2*z^4 - 170*t*v*w*x^4*y^2*z^4 + 
 408*x^5*y^2*z^4 - 23*t^2*x^5*y^2*z^4 + 23*u^2*x^5*y^2*z^4 + 47*v^2*x^5*y^2*z^4 - t*u*w*x^5*y^2*z^4 - 
 37*w^2*x^5*y^2*z^4 - 23*u*v*x^6*y^2*z^4 - x^7*y^2*z^4 - 512*t*u*y^3*z^4 + 1408*t*v*x*y^3*z^4 + 
 288*t*u*x^2*y^3*z^4 + 784*w*x^2*y^3*z^4 - 508*t*v*x^3*y^3*z^4 - 22*t*u*x^4*y^3*z^4 - 184*w*x^4*y^3*z^4 + 
 23*t*v*x^5*y^3*z^4 + w*x^6*y^3*z^4 - 896*x*y^4*z^4 + 220*x^3*y^4*z^4 - x^5*y^4*z^4 - 128*v*w*x*z^5 + 
 48*t*x^2*z^5 + 1296*u*w*x^2*z^5 + 72*v*w*x^3*z^5 + 40*t*x^4*z^5 - 392*u*w*x^4*z^5 - 164*v*w*x^5*z^5 - 
 164*t*x^6*z^5 + 256*u*x*y*z^5 - 160*t*w*x*y*z^5 - 208*v*x^2*y*z^5 + 112*v*w^2*x^2*y*z^5 + 
 264*u*x^3*y*z^5 - 136*v*x^4*y*z^5 - 36*v*w^2*x^4*y*z^5 - 188*u*x^5*y*z^5 - 36*t*w*x^5*y*z^5 + 
 164*v*x^6*y*z^5 + 512*t*y^2*z^5 + 896*v*w*x*y^2*z^5 + 608*t*x^2*y^2*z^5 + 112*u*w*x^2*y^2*z^5 - 
 332*v*w*x^3*y^2*z^5 - 198*t*x^4*y^2*z^5 - 36*u*w*x^4*y^2*z^5 + 37*v*w*x^5*y^2*z^5 + t*x^6*y^2*z^5 + 
 896*u*x*y^3*z^5 - 896*v*x^2*y^3*z^5 - 220*u*x^3*y^3*z^5 + 220*v*x^4*y^3*z^5 + u*x^5*y^3*z^5 - 
 v*x^6*y^3*z^5 + 128*x*z^6 - 184*x^3*z^6 + 164*x^5*z^6 - 112*w*x^2*y*z^6 + 36*w*x^4*y*z^6 - 
 896*x*y^2*z^6 + 220*x^3*y^2*z^6 - x^5*y^2*z^6;
p4 = -4 + 2*t - t^3 - t*u^2 + t*v^2 + 2*u*w - t^2*u*w + t*w^2 - t*u*v*x - t*x^2 - 2*u*w*x^2 + 2*v*y - 
 3*t^2*v*y - 2*u*x*y + 2*t^2*u*x*y - t*w*x*y - 2*v*x^2*y + 2*u*x^3*y - 3*t*y^2 + 2*t^3*y^2 + 2*t*x^2*y^2 - 
 t*v*w*z + 2*x*z + t^2*x*z + 2*t*u*w*x*z + t*u*y*z - 2*w*y*z + 2*t^2*w*y*z + 3*t*v*x*y*z - 2*t*u*x^2*y*z + 
 2*w*x^2*y*z + 2*x*y^2*z - 4*t^2*x*y^2*z - 2*x^3*y^2*z - t*z^2 - 2*t*w*x*y*z^2 + 2*t*x^2*y^2*z^2;
p5 = (-2*x + 4*t*x - t^3*x - t*u^2*x + t*v^2*x + 4*u*w*x - t^2*u*w*x + t*w^2*x - t*u*v*x^2 - t*x^3 - 
  2*u*w*x^3 + 4*v*x*y - 3*t^2*v*x*y - 4*u*x^2*y + 2*t^2*u*x^2*y - t*w*x^2*y - 2*v*x^3*y + 2*u*x^4*y - 
  5*t*x*y^2 + 2*t^3*x*y^2 + 2*t*x^3*y^2 - 2*z + t^2*z + u^2*z - v^2*z + t*u*w*z - w^2*z + u*v*x*z - 
  t*v*w*x*z + x^2*z + t^2*x^2*z + 2*t*u*w*x^2*z + 3*t*v*y*z - t*u*x*y*z - 3*w*x*y*z + 2*t^2*w*x*y*z + 
  3*t*v*x^2*y*z - 2*t*u*x^3*y*z + 2*w*x^3*y*z + y^2*z - 2*t^2*y^2*z + 4*x^2*y^2*z - 4*t^2*x^2*y^2*z - 
  2*x^4*y^2*z + v*w*z^2 - 2*t*x*z^2 - 2*u*w*x*z^2 - u*y*z^2 - 2*t*w*y*z^2 - 3*v*x*y*z^2 + 2*u*x^2*y*z^2 - 
  2*t*w*x^2*y*z^2 + 4*t*x*y^2*z^2 + 2*t*x^3*y^2*z^2 + z^3 + 2*w*x*y*z^3 - 2*x^2*y^2*z^3)/2;
p6 = -2*u*v - 2*x + 2*u^2*x + 2*t*u*y + 2*w*y - 2*z + 2*t*z - t^3*z - t*u^2*z + t*v^2*z + 2*u*w*z - t^2*u*w*z + 
 t*w^2*z - t*u*v*x*z - t*x^2*z - 2*u*w*x^2*z + 2*v*y*z - 3*t^2*v*y*z - 4*u*x*y*z + 2*t^2*u*x*y*z - 
 t*w*x*y*z - 2*v*x^2*y*z + 2*u*x^3*y*z - 3*t*y^2*z + 2*t^3*y^2*z + 2*t*x^2*y^2*z - t*v*w*z^2 + 2*x*z^2 + 
 t^2*x*z^2 + 2*t*u*w*x*z^2 + t*u*y*z^2 - 2*w*y*z^2 + 2*t^2*w*y*z^2 + 3*t*v*x*y*z^2 - 2*t*u*x^2*y*z^2 + 
 2*w*x^2*y*z^2 + 2*x*y^2*z^2 - 4*t^2*x*y^2*z^2 - 2*x^3*y^2*z^2 - t*z^3 - 2*t*w*x*y*z^3 + 2*t*x^2*y^2*z^3;
p7 = 3*t^2*v + 3*u^2*v - v^3 + 3*t*u*v*w - v*w^2 + 4*u*x - 3*t^2*u*x - 3*u^3*x + 2*u*v^2*x - 4*t*w*x - 
 3*t*u^2*w*x - 3*u*w^2*x - v*x^2 - u^2*v*x^2 + u*x^3 - 4*y + 4*t*y - 4*t^3*y - 4*t*u^2*y + 5*t*v^2*y - 
 4*t^2*u*w*y - 9*t*u*v*x*y - 3*v*w*x*y + 4*t*u^2*x^2*y + 3*u*w*x^2*y + 3*v*y^2 - 8*t^2*v*y^2 - 3*u*x*y^2 + 
 8*t^2*u*x*y^2 + 4*t*w*x*y^2 - 4*t*y^3 + 4*t^3*y^3 - 2*t^2*w*z - 2*u^2*w*z + 3*v^2*w*z - 2*t*u*w^2*z + 
 2*w^3*z - 3*t*v*x*z - 7*u*v*w*x*z + 3*t*u*x^2*z + 2*w*x^2*z + 4*u^2*w*x^2*z - 3*u*v*y*z - 10*t*v*w*y*z - 
 4*x*y*z + 8*t^2*x*y*z + 7*u^2*x*y*z - 5*v^2*x*y*z + 16*t*u*w*x*y*z + 2*w^2*x*y*z + 9*u*v*x^2*y*z - 
 4*u^2*x^3*y*z + 4*t*u*y^2*z - 2*w*y^2*z + 8*t^2*w*y^2*z + 16*t*v*x*y^2*z - 16*t*u*x^2*y^2*z - 
 4*w*x^2*y^2*z + 4*x*y^3*z - 12*t^2*x*y^3*z + 3*v*z^2 - 2*v*w^2*z^2 - 3*u*x*z^2 + 2*t*w*x*z^2 + 
 4*u*w^2*x*z^2 - 4*t*y*z^2 + 2*u*w*y*z^2 + 4*t*w^2*y*z^2 + 10*v*w*x*y*z^2 - 4*t*x^2*y*z^2 - 
 12*u*w*x^2*y*z^2 - 4*u*x*y^2*z^2 - 16*t*w*x*y^2*z^2 - 8*v*x^2*y^2*z^2 + 8*u*x^3*y^2*z^2 + 
 12*t*x^2*y^3*z^2 - 2*w*z^3 + 4*x*y*z^3 - 4*w^2*x*y*z^3 + 8*w*x^2*y^2*z^3 - 4*x^3*y^3*z^3;
p8 = 128*t^2*v + 128*u^2*v - 512*t^2*u^2*v + 128*v^3 - 896*t*u*v*w - 384*v*w^2 + 512*u*x - 640*t^2*u*x - 
 64*t^4*u*x - 384*u^3*x + 448*t^2*u^3*x - 512*u*v^2*x + 448*t^2*u*v^2*x - 768*t*w*x - 64*t^3*w*x + 
 576*t*u^2*w*x - 64*t^3*u^2*w*x + 448*t*v^2*w*x + 128*u*w^2*x - 128*t^2*u*w^2*x - 64*t*w^3*x + 128*v*x^2 + 
 384*t^2*v*x^2 + 256*u^2*v*x^2 - 448*t^2*u^2*v*x^2 - 128*v^3*x^2 - 64*t*u*v*w*x^2 + 384*v*w^2*x^2 - 
 1152*u*x^3 + 256*t^2*u*x^3 + 320*u^3*x^3 + 448*u*v^2*x^3 + 448*t*w*x^3 - 192*t*u^2*w*x^3 - 
 192*u*w^2*x^3 - 128*v*x^4 - 320*u^2*v*x^4 + 320*u*x^5 + 512*t*y - 128*t^3*y - 640*t*u^2*y + 
 512*t^3*u^2*y - 256*t*v^2*y - 512*u*w*y + 896*t^2*u*w*y + 384*t*w^2*y + 512*t*u*v*x*y - 448*t^3*u*v*x*y - 
 128*v*w*x*y - 448*t^2*v*w*x*y - 256*t*x^2*y - 96*t^3*x^2*y + 416*t*u^2*x^2*y + 32*t*v^2*x^2*y + 
 896*u*w*x^2*y - 544*t^2*u*w*x^2*y - 544*t*w^2*x^2*y - 224*t*u*v*x^3*y + 128*v*w*x^3*y - 96*t*x^4*y - 
 320*u*w*x^4*y + 128*v*y^2 + 128*t^2*v*y^2 - 384*u*x*y^2 + 448*t^2*u*x*y^2 + 576*t*w*x*y^2 - 
 128*v*x^2*y^2 + 96*t^2*v*x^2*y^2 + 320*u*x^3*y^2 + 96*t*w*x^3*y^2 - 128*t*y^3 - 96*t*x^2*y^3 - 512*z + 
 1792*t*u*z - 1088*t^3*u*z - 576*t*u^3*z + 512*t^3*u^3*z - 64*t*u*v^2*z - 256*t^4*w*z - 320*t^2*u^2*w*z + 
 512*t^4*u^2*w*z + 384*v^2*w*z - 256*t^2*v^2*w*z - 576*t*u*w^2*z + 768*t^3*u*w^2*z + 256*t^2*w^3*z - 
 640*t*v*x*z + 512*t^3*v*x*z + 1088*t*u^2*v*x*z - 512*t^3*u^2*v*x*z + 384*u*v*w*x*z - 192*t^2*u*v*w*x*z - 
 512*t^4*u*v*w*x*z - 448*t*v*w^2*x*z - 512*t^3*v*w^2*x*z + 384*t*u*x^2*z + 624*t^3*u*x^2*z - 
 16*t^5*u*x^2*z - 528*t*u^3*x^2*z - 16*t^3*u^3*x^2*z - 528*t*u*v^2*x^2*z - 16*t^3*u*v^2*x^2*z - 
 128*w*x^2*z + 1312*t^2*w*x^2*z - 144*t^4*w*x^2*z - 608*u^2*w*x^2*z + 352*t^2*u^2*w*x^2*z - 
 16*t^4*u^2*w*x^2*z - 480*v^2*w*x^2*z + 368*t^2*v^2*w*x^2*z + 912*t*u*w^2*x^2*z - 672*t^3*u*w^2*x^2*z - 
 96*w^3*x^2*z - 656*t^2*w^3*x^2*z - 1088*t*v*x^3*z + 48*t^3*v*x^3*z + 576*t*u^2*v*x^3*z + 
 16*t^3*u^2*v*x^3*z + 48*t*v^3*x^3*z - 224*u*v*w*x^3*z - 320*t^2*u*v*w*x^3*z + 560*t*v*w^2*x^3*z + 
 80*t*u*x^4*z + 8*t^3*u*x^4*z + 24*t*u^3*x^4*z - 24*t*u*v^2*x^4*z - 1248*w*x^4*z + 144*t^2*w*x^4*z + 
 800*u^2*w*x^4*z + 24*t^2*u^2*w*x^4*z + 288*v^2*w*x^4*z - 200*t*u*w^2*x^4*z + 288*w^3*x^4*z + 
 48*t*v*x^5*z - 24*t*u^2*v*x^5*z - 288*u*v*w*x^5*z + 24*t*u*x^6*z + 288*w*x^6*z + 384*u*v*y*z + 
 64*t^2*u*v*y*z + 128*t*v*w*y*z + 256*t^3*v*w*y*z - 384*x*y*z - 288*t^2*x*y*z + 992*u^2*x*y*z - 
 1472*t^2*u^2*x*y*z + 224*v^2*x*y*z - 1824*t*u*w*x*y*z + 512*t^3*u*w*x*y*z + 96*w^2*x*y*z + 
 768*t^2*w^2*x*y*z - 864*u*v*x^2*y*z + 1488*t^2*u*v*x^2*y*z + 16*t^4*u*v*x^2*y*z + 128*t*v*w*x^2*y*z + 
 144*t^3*v*w*x^2*y*z + 736*x^3*y*z + 128*t^2*x^3*y*z - 16*t^4*x^3*y*z - 864*u^2*x^3*y*z - 
 16*t^2*u^2*x^3*y*z - 160*v^2*x^3*y*z - 64*t^2*v^2*x^3*y*z + 1520*t*u*w*x^3*y*z + 64*w^2*x^3*y*z + 
 128*t^2*w^2*x^3*y*z + 352*u*v*x^4*y*z - 8*t^2*u*v*x^4*y*z - 336*t*v*w*x^4*y*z + 480*x^5*y*z - 
 144*t^2*x^5*y*z - 128*u^2*x^5*y*z - 128*v^2*x^5*y*z - 152*t*u*w*x^5*y*z - 416*w^2*x^5*y*z + 
 128*u*v*x^6*y*z - 128*x^7*y*z + 64*t*u*y^2*z - 256*t^2*w*y^2*z - 224*t*v*x*y^2*z - 944*t*u*x^2*y^2*z - 
 16*t^3*u*x^2*y^2*z - 192*w*x^2*y^2*z - 144*t^2*w*x^2*y^2*z - 16*t*v*x^3*y^2*z + 16*t^3*v*x^3*y^2*z + 
 24*t*u*x^4*y^2*z + 320*w*x^4*y^2*z + 16*t^2*w*x^4*y^2*z + 128*t*v*x^5*y^2*z + 128*w*x^6*y^2*z + 
 96*x*y^3*z - 32*x^3*y^3*z - 16*t^2*x^3*y^3*z - 128*x^5*y^3*z - 384*v*z^2 + 512*t^2*v*z^2 + 
 576*t*u*v*w*z^2 - 512*t^3*u*v*w*z^2 - 256*t^2*v*w^2*z^2 + 384*u*x*z^2 + 3008*t^2*u*x*z^2 + 
 128*t^4*u*x*z^2 - 64*u^3*x*z^2 - 1408*t^2*u^3*x*z^2 - 64*u*v^2*x*z^2 - 384*t^2*u*v^2*x*z^2 + 
 64*t*w*x*z^2 + 864*t^3*w*x*z^2 + 64*t^5*w*x*z^2 - 224*t*u^2*w*x*z^2 - 1344*t^3*u^2*w*x*z^2 + 
 864*t*v^2*w*x*z^2 + 64*t^3*v^2*w*x*z^2 - 64*u*w^2*x*z^2 - 1568*t^2*u*w^2*x*z^2 + 64*t^4*u*w^2*x*z^2 - 
 160*t*w^3*x*z^2 + 64*t^3*w^3*x*z^2 - 1056*t^2*v*x^2*z^2 - 96*t^4*v*x^2*z^2 + 160*u^2*v*x^2*z^2 + 
 1312*t^2*u^2*v*x^2*z^2 + 96*v^3*x^2*z^2 - 96*t^2*v^3*x^2*z^2 - 240*t*u*v*w*x^2*z^2 + 
 1392*t^3*u*v*w*x^2*z^2 + 704*v*w^2*x^2*z^2 + 1072*t^2*v*w^2*x^2*z^2 + 1312*u*x^3*z^2 - 
 1448*t^2*u*x^3*z^2 + 92*t^4*u*x^3*z^2 - 264*u^3*x^3*z^2 + 76*t^2*u^3*x^3*z^2 - 360*u*v^2*x^3*z^2 + 
 172*t^2*u*v^2*x^3*z^2 - 480*t*w*x^3*z^2 + 184*t^3*w*x^3*z^2 - 800*t*u^2*w*x^3*z^2 + 
 76*t^3*u^2*w*x^3*z^2 - 1096*t*v^2*w*x^3*z^2 - 776*u*w^2*x^3*z^2 + 1076*t^2*u*w^2*x^3*z^2 + 
 488*t*w^3*x^3*z^2 + 928*v*x^4*z^2 - 224*t^2*v*x^4*z^2 + 184*u^2*v*x^4*z^2 - 76*t^2*u^2*v*x^4*z^2 - 
 80*v^3*x^4*z^2 + 944*t*u*v*w*x^4*z^2 - 880*v*w^2*x^4*z^2 - 680*u*x^5*z^2 + 28*t^2*u*x^5*z^2 - 
 24*u^3*x^5*z^2 + 56*u*v^2*x^5*z^2 - 312*t*w*x^5*z^2 - 24*t*u^2*w*x^5*z^2 + 488*u*w^2*x^5*z^2 - 
 80*v*x^6*z^2 + 24*u^2*v*x^6*z^2 - 24*u*x^7*z^2 + 640*t*y*z^2 - 320*t^3*y*z^2 + 256*t*u^2*y*z^2 - 
 512*t^3*u^2*y*z^2 - 320*t*v^2*y*z^2 - 576*t^2*u*w*y*z^2 - 320*t*w^2*y*z^2 + 832*t*u*v*x*y*z^2 + 
 384*t^3*u*v*x*y*z^2 - 608*v*w*x*y*z^2 - 608*t^2*v*w*x*y*z^2 - 64*t^4*v*w*x*y*z^2 + 1088*t*x^2*y*z^2 - 
 16*t^3*x^2*y*z^2 - 32*t^5*x^2*y*z^2 + 896*t*u^2*x^2*y*z^2 - 16*t^3*u^2*x^2*y*z^2 - 240*t*v^2*x^2*y*z^2 + 
 64*t^3*v^2*x^2*y*z^2 + 1184*u*w*x^2*y*z^2 - 640*t^2*u*w*x^2*y*z^2 - 32*t^4*u*w*x^2*y*z^2 - 
 1008*t*w^2*x^2*y*z^2 - 96*t^3*w^2*x^2*y*z^2 - 1192*t*u*v*x^3*y*z^2 - 60*t^3*u*v*x^3*y*z^2 + 
 352*v*w*x^3*y*z^2 - 8*t^2*v*w*x^3*y*z^2 - 464*t*x^4*y*z^2 + 72*t^3*x^4*y*z^2 + 64*t*u^2*x^4*y*z^2 + 
 216*t*v^2*x^4*y*z^2 - 1048*u*w*x^4*y*z^2 + 12*t^2*u*w*x^4*y*z^2 + 112*t*w^2*x^4*y*z^2 - 
 40*t*u*v*x^5*y*z^2 + 496*v*w*x^5*y*z^2 + 216*t*x^6*y*z^2 + 24*u*w*x^6*y*z^2 + 320*t^2*v*y^2*z^2 - 
 672*u*x*y^2*z^2 - 384*t^2*u*x*y^2*z^2 + 672*t*w*x*y^2*z^2 + 64*t^3*w*x*y^2*z^2 + 192*v*x^2*y^2*z^2 + 
 48*t^2*v*x^2*y^2*z^2 + 32*t^4*v*x^2*y^2*z^2 + 280*u*x^3*y^2*z^2 + 92*t^2*u*x^3*y^2*z^2 + 
 120*t*w*x^3*y^2*z^2 + 32*t^3*w*x^3*y^2*z^2 - 112*v*x^4*y^2*z^2 - 104*t^2*v*x^4*y^2*z^2 + 
 104*u*x^5*y^2*z^2 - 88*t*w*x^5*y^2*z^2 - 128*v*x^6*y^2*z^2 - 320*t*y^3*z^2 - 144*t*x^2*y^3*z^2 - 
 32*t^3*x^2*y^3*z^2 + 88*t*x^4*y^3*z^2 - 64*t*u*z^3 + 384*t^3*u*z^3 - 128*t*u^3*z^3 - 128*t*u*v^2*z^3 - 
 256*t^2*w*z^3 + 128*t^4*w*z^3 + 128*t^2*v^2*w*z^3 - 128*t*u*w^2*z^3 + 128*t^3*u*w^2*z^3 + 
 128*t^2*w^3*z^3 - 768*t*v*x*z^3 - 64*t^3*v*x*z^3 + 64*t*u^2*v*x*z^3 - 64*t*v^3*x*z^3 + 64*u*v*w*x*z^3 + 
 1216*t^2*u*v*w*x*z^3 + 96*t*v*w^2*x*z^3 - 64*t^3*v*w^2*x*z^3 - 2800*t*u*x^2*z^3 - 488*t^3*u*x^2*z^3 + 
 1192*t*u^3*x^2*z^3 + 744*t*u*v^2*x^2*z^3 + 2016*w*x^2*z^3 - 1344*t^2*w*x^2*z^3 - 208*t^4*w*x^2*z^3 - 
 528*u^2*w*x^2*z^3 + 1048*t^2*u^2*w*x^2*z^3 - 1136*v^2*w*x^2*z^3 - 48*t^2*v^2*w*x^2*z^3 + 
 664*t*u*w^2*x^2*z^3 - 144*t^3*u*w^2*x^2*z^3 - 528*w^3*x^2*z^3 - 144*t^2*w^3*x^2*z^3 + 624*t*v*x^3*z^3 + 
 296*t^3*v*x^3*z^3 - 992*t*u^2*v*x^3*z^3 + 200*t*v^3*x^3*z^3 + 1304*u*v*w*x^3*z^3 - 
 1268*t^2*u*v*w*x^3*z^3 - 288*t*v*w^2*x^3*z^3 + 920*t*u*x^4*z^3 - 192*t^3*u*x^4*z^3 - 116*t*u^3*x^4*z^3 - 
 316*t*u*v^2*x^4*z^3 - 1072*w*x^4*z^3 + 88*t^2*w*x^4*z^3 + 208*u^2*w*x^4*z^3 - 116*t^2*u^2*w*x^4*z^3 + 
 800*v^2*w*x^4*z^3 - 420*t*u*w^2*x^4*z^3 + 208*w^3*x^4*z^3 + 280*t*v*x^5*z^3 + 116*t*u^2*v*x^5*z^3 - 
 696*u*v*w*x^5*z^3 - 92*t*u*x^6*z^3 + 208*w*x^6*z^3 + 128*t^2*u*v*y*z^3 + 320*t*v*w*y*z^3 - 
 128*t^3*v*w*y*z^3 - 1056*x*y*z^3 + 864*t^2*x*y*z^3 - 32*t^4*x*y*z^3 + 480*u^2*x*y*z^3 + 
 1376*t^2*u^2*x*y*z^3 + 416*v^2*x*y*z^3 + 32*t^2*v^2*x*y*z^3 + 704*t*u*w*x*y*z^3 - 96*t^3*u*w*x*y*z^3 + 
 416*w^2*x*y*z^3 - 160*t^2*w^2*x*y*z^3 - 1088*u*v*x^2*y*z^3 - 936*t^2*u*v*x^2*y*z^3 + 
 1088*t*v*w*x^2*y*z^3 + 240*t^3*v*w*x^2*y*z^3 - 1888*x^3*y*z^3 + 184*t^2*x^3*y*z^3 + 120*t^4*x^3*y*z^3 + 
 704*u^2*x^3*y*z^3 + 12*t^2*u^2*x^3*y*z^3 + 536*v^2*x^3*y*z^3 - 208*t^2*v^2*x^3*y*z^3 + 
 296*t*u*w*x^3*y*z^3 + 88*t^3*u*w*x^3*y*z^3 + 968*w^2*x^3*y*z^3 + 232*t^2*w^2*x^3*y*z^3 - 
 112*u*v*x^4*y*z^3 + 104*t^2*u*v*x^4*y*z^3 - 520*t*v*w*x^4*y*z^3 + 368*x^5*y*z^3 - 14*t^2*x^5*y*z^3 + 
 10*u^2*x^5*y*z^3 - 94*v^2*x^5*y*z^3 + 102*t*u*w*x^5*y*z^3 - 222*w^2*x^5*y*z^3 - 10*u*v*x^6*y*z^3 - 
 14*x^7*y*z^3 + 192*t*u*y^2*z^3 + 128*t^2*w*y^2*z^3 - 800*t*v*x*y^2*z^3 + 32*t^3*v*x*y^2*z^3 + 
 824*t*u*x^2*y^2*z^3 + 32*t^3*u*x^2*y^2*z^3 - 944*w*x^2*y^2*z^3 - 112*t^2*w*x^2*y^2*z^3 - 
 384*t*v*x^3*y^2*z^3 - 120*t^3*v*x^3*y^2*z^3 - 204*t*u*x^4*y^2*z^3 - 232*w*x^4*y^2*z^3 - 
 88*t^2*w*x^4*y^2*z^3 + 102*t*v*x^5*y^2*z^3 + 14*w*x^6*y^2*z^3 + 416*x*y^3*z^3 - 32*t^2*x*y^3*z^3 + 
 440*x^3*y^3*z^3 + 88*t^2*x^3*y^3*z^3 - 14*x^5*y^3*z^3 + 128*t*u*v*w*z^4 - 128*t^2*v*w^2*z^4 - 
 832*u*x*z^4 - 1088*t^2*u*x*z^4 + 192*u^3*x*z^4 + 192*u*v^2*x*z^4 + 736*t*w*x*z^4 - 288*t^3*w*x*z^4 - 
 32*t*u^2*w*x*z^4 - 160*t*v^2*w*x*z^4 + 192*u*w^2*x*z^4 - 224*t^2*u*w^2*x*z^4 - 224*t*w^3*x*z^4 + 
 160*v*x^2*z^4 + 80*t^2*v*x^2*z^4 - 80*u^2*v*x^2*z^4 + 112*v^3*x^2*z^4 - 856*t*u*v*w*x^2*z^4 + 
 640*v*w^2*x^2*z^4 + 144*t^2*v*w^2*x^2*z^4 - 72*u*x^3*z^4 + 804*t^2*u*x^3*z^4 - 128*u^3*x^3*z^4 - 
 240*u*v^2*x^3*z^4 + 504*t*w*x^3*z^4 + 216*t^3*w*x^3*z^4 - 56*t*u^2*w*x^3*z^4 - 128*t*v^2*w*x^3*z^4 - 
 128*u*w^2*x^3*z^4 + 72*t^2*u*w^2*x^3*z^4 + 72*t*w^3*x^3*z^4 - 112*v*x^4*z^4 - 292*t^2*v*x^4*z^4 + 
 36*u^2*v*x^4*z^4 - 92*v^3*x^4*z^4 + 464*t*u*v*w*x^4*z^4 - 300*v*w^2*x^4*z^4 + 284*u*x^5*z^4 + 
 135*t^2*u*x^5*z^4 + 19*u^3*x^5*z^4 + 111*u*v^2*x^5*z^4 - 136*t*w*x^5*z^4 + 19*t*u^2*w*x^5*z^4 + 
 19*u*w^2*x^5*z^4 - 92*v*x^6*z^4 - 19*u^2*v*x^6*z^4 + 19*u*x^7*z^4 - 1344*t*y*z^4 + 256*t^3*y*z^4 + 
 384*t*u^2*y*z^4 + 256*t*v^2*y*z^4 + 128*t^2*u*w*y*z^4 + 256*t*w^2*y*z^4 - 512*t*u*v*x*y*z^4 - 
 416*v*w*x*y*z^4 + 384*t^2*v*w*x*y*z^4 - 592*t*x^2*y*z^4 + 72*t^3*x^2*y*z^4 - 1120*t*u^2*x^2*y*z^4 - 
 104*t*v^2*x^2*y*z^4 + 336*u*w*x^2*y*z^4 + 216*t^2*u*w*x^2*y*z^4 + 296*t*w^2*x^2*y*z^4 + 
 536*t*u*v*x^3*y*z^4 - 1080*v*w*x^3*y*z^4 - 304*t^2*v*w*x^3*y*z^4 + 112*t*x^4*y*z^4 - 186*t^3*x^4*y*z^4 + 
 18*t*u^2*x^4*y*z^4 + 194*t*v^2*x^4*y*z^4 - 80*u*w*x^4*y*z^4 - 98*t^2*u*w*x^4*y*z^4 - 
 170*t*w^2*x^4*y*z^4 - 37*t*u*v*x^5*y*z^4 + 314*v*w*x^5*y*z^4 - 84*t*x^6*y*z^4 - 19*u*w*x^6*y*z^4 - 
 256*t^2*v*y^2*z^4 - 224*u*x*y^2*z^4 + 32*t^2*u*x*y^2*z^4 - 480*t*w*x*y^2*z^4 + 528*v*x^2*y^2*z^4 - 
 104*t^2*v*x^2*y^2*z^4 - 568*u*x^3*y^2*z^4 - 88*t^2*u*x^3*y^2*z^4 + 348*v*x^4*y^2*z^4 + 
 186*t^2*v*x^4*y^2*z^4 + 33*u*x^5*y^2*z^4 + 98*t*w*x^5*y^2*z^4 - 14*v*x^6*y^2*z^4 + 256*t*y^3*z^4 + 
 72*t*x^2*y^3*z^4 - 98*t*x^4*y^3*z^4 - 128*t*u*z^5 + 128*t^2*w*z^5 - 64*t*v*x*z^5 - 192*u*v*w*x*z^5 + 
 224*t*v*w^2*x*z^5 + 1000*t*u*x^2*z^5 - 528*w*x^2*z^5 + 80*t^2*w*x^2*z^5 - 112*v^2*w*x^2*z^5 + 
 88*t*v*x^3*z^5 + 128*u*v*w*x^3*z^5 - 72*t*v*w^2*x^3*z^5 - 500*t*u*x^4*z^5 + 720*w*x^4*z^5 - 
 200*t^2*w*x^4*z^5 - 128*u^2*w*x^4*z^5 - 36*v^2*w*x^4*z^5 - 128*t*u*w^2*x^4*z^5 - 128*w^3*x^4*z^5 + 
 92*t*v*x^5*z^5 + 109*u*v*w*x^5*z^5 - 19*t*u*x^6*z^5 - 128*w*x^6*z^5 - 256*t*v*w*y*z^5 + 2208*x*y*z^5 - 
 736*t^2*x*y*z^5 - 640*u^2*x*y*z^5 - 448*v^2*x*y*z^5 - 224*t*u*w*x*y*z^5 - 448*w^2*x*y*z^5 + 
 528*u*v*x^2*y*z^5 - 296*t*v*w*x^2*y*z^5 + 248*x^3*y*z^5 - 48*t^2*x^3*y*z^5 + 64*u^2*x^3*y*z^5 + 
 48*v^2*x^3*y*z^5 - 136*t*u*w*x^3*y*z^5 - 64*w^2*x^3*y*z^5 + 28*u*v*x^4*y*z^5 + 298*t*v*w*x^4*y*z^5 - 
 518*x^5*y*z^5 + 208*t^2*x^5*y*z^5 + 91*u^2*x^5*y*z^5 + 18*v^2*x^5*y*z^5 + 110*t*u*w*x^5*y*z^5 + 
 238*w^2*x^5*y*z^5 - 91*u*v*x^6*y*z^5 + 110*x^7*y*z^5 - 256*t*u*y^2*z^5 + 704*t*v*x*y^2*z^5 - 
 72*t*u*x^2*y^2*z^5 + 448*w*x^2*y^2*z^5 + 136*t*v*x^3*y^2*z^5 + 98*t*u*x^4*y^2*z^5 - 64*w*x^4*y^2*z^5 - 
 208*t*v*x^5*y^2*z^5 - 110*w*x^6*y^2*z^5 - 448*x*y^3*z^5 - 64*x^3*y^3*z^5 + 110*x^5*y^3*z^5 + 
 192*u*x*z^6 - 224*t*w*x*z^6 + 112*v*x^2*z^6 - 128*u*x^3*z^6 + 72*t*w*x^3*z^6 - 92*v*x^4*z^6 + 
 128*v*w^2*x^4*z^6 + 19*u*x^5*z^6 + 128*t*w*x^5*z^6 + 256*t*y*z^6 + 448*v*w*x*y*z^6 + 520*t*x^2*y*z^6 + 
 64*v*w*x^3*y*z^6 - 34*t*x^4*y*z^6 + 128*u*w*x^4*y*z^6 - 238*v*w*x^5*y*z^6 - 110*t*x^6*y*z^6 + 
 448*u*x*y^2*z^6 - 448*v*x^2*y^2*z^6 + 64*u*x^3*y^2*z^6 - 64*v*x^4*y^2*z^6 - 110*u*x^5*y^2*z^6 + 
 110*v*x^6*y^2*z^6 - 128*w*x^4*z^7 - 448*x*y*z^7 - 64*x^3*y*z^7 + 110*x^5*y*z^7;
p9 = (-512*x - 128*w^2*x - 224*v^2*w^2*x + 288*w^4*x + 16*u^4*x^3 - 736*w^2*x^3 + 384*v^2*w^2*x^3 - 
  128*w^4*x^3 + 384*w^2*x^5 + 512*w*y + 128*v^2*w*y - 384*w^3*y - 832*w*x^2*y - 144*v^2*w*x^2*y + 
  1104*w^3*x^2*y + 144*w*x^4*y - 72*v^2*w*x^4*y - 456*w^3*x^4*y - 72*w*x^6*y + 512*x*y^2 - 864*w^2*x*y^2 + 
  704*x^3*y^2 - 176*v^2*x^3*y^2 + 352*w^2*x^3*y^2 - 288*x^5*y^2 + 28*v^2*x^5*y^2 + 100*w^2*x^5*y^2 + 
  28*x^7*y^2 + 128*w*y^3 - 144*w*x^2*y^3 + 104*w*x^4*y^3 - 28*w*x^6*y^3 - 176*x^3*y^4 + 28*x^5*y^4 - 
  8*t^4*(32*w^2*x - 4*w*(12 + x^2)*y + x^3*y^2) + 128*v*w*x*z - 32*v^3*w*x*z + 192*v*w^3*x*z + 
  480*v*w*x^3*z - 384*v*w^3*x^3*z - 128*v^3*y*z + 256*v*w^2*y*z - 704*v*x^2*y*z + 16*v^3*x^2*y*z - 
  32*v*w^2*x^2*y*z - 48*v*x^4*y*z + 16*v^3*x^4*y*z + 472*v*w^2*x^4*y*z + 16*v*x^6*y*z + 224*v*w*x*y^2*z + 
  16*v*w*x^3*y^2*z - 116*v*w*x^5*y^2*z - 128*v*y^3*z + 16*v*x^2*y^3*z - 160*v*x^4*y^3*z + 28*v*x^6*y^3*z + 
  1408*x*z^2 + 160*v^2*x*z^2 - 320*w^2*x*z^2 - 160*v^2*w^2*x*z^2 - 192*w^4*x*z^2 - 544*x^3*z^2 + 
  48*v^2*x^3*z^2 + 304*w^2*x^3*z^2 + 240*v^2*w^2*x^3*z^2 + 240*w^4*x^3*z^2 - 32*x^5*z^2 + 20*v^2*x^5*z^2 - 
  252*w^2*x^5*z^2 + 20*x^7*z^2 + 1152*w*y*z^2 - 128*v^2*w*y*z^2 - 256*w^3*y*z^2 - 1680*w*x^2*y*z^2 + 
  360*v^2*w*x^2*y*z^2 + 88*w^3*x^2*y*z^2 + 1488*w*x^4*y*z^2 - 60*v^2*w*x^4*y*z^2 - 284*w^3*x^4*y*z^2 - 
  64*w*x^6*y*z^2 + 288*x*y^2*z^2 - 416*v^2*x*y^2*z^2 + 288*w^2*x*y^2*z^2 - 968*x^3*y^2*z^2 + 
  26*v^2*x^3*y^2*z^2 - 158*w^2*x^3*y^2*z^2 - 130*x^5*y^2*z^2 + 63*v^2*x^5*y^2*z^2 + 91*w^2*x^5*y^2*z^2 + 
  47*x^7*y^2*z^2 - 256*w*y^3*z^2 + 696*w*x^2*y^3*z^2 - 54*w*x^4*y^3*z^2 - 47*w*x^6*y^3*z^2 - 
  288*x*y^4*z^2 + 10*x^3*y^4*z^2 + 47*x^5*y^4*z^2 + 320*v*w*x*z^3 + 192*v*w^3*x*z^3 - 560*v*w*x^3*z^3 - 
  240*v*w^3*x^3*z^3 - 20*v*w*x^5*z^3 - 128*v*y*z^3 + 256*v*w^2*y*z^3 + 688*v*x^2*y*z^3 - 
  600*v*w^2*x^2*y*z^3 + 64*v*x^4*y*z^3 + 284*v*w^2*x^4*y*z^3 + 20*v*x^6*y*z^3 + 32*v*w*x*y^2*z^3 + 
  398*v*w*x^3*y^2*z^3 - 91*v*w*x^5*y^2*z^3 - 288*v*x^2*y^3*z^3 + 10*v*x^4*y^3*z^3 + 47*v*x^6*y^3*z^3 - 
  352*x*z^4 - 192*w^2*x*z^4 + 48*x^3*z^4 + 240*w^2*x^3*z^4 + 20*x^5*z^4 - 256*w*y*z^4 + 408*w*x^2*y*z^4 - 
  556*w*x^4*y*z^4 - 288*x*y^2*z^4 + 522*x^3*y^2*z^4 + 47*x^5*y^2*z^4 - 
  2*u^3*(8*v*(-8 + 2*x^2 + x^4) + 2*w*(-112 + 92*x^2 + 3*x^4)*z + x*(-120 + 34*x^2 - 5*x^4)*y*z) - 
  2*t^3*(4*u*(32*w^3*x - 4*w^2*(12 + x^2)*y + (-48 - 2*x^2 + x^4)*y + w*x*(36 + x^2*y^2)) + 
    4*v*(32*w^2*x*y - x^3*y*(1 + y^2) + 4*w*(12 + x^2 - 4*y^2 + x^2*y^2)) + 
    (432*w*x*y + 28*w*x^3*y + 64*(-2 + 3*y^2) + x^4*(4 + 11*y^2) + x^2*(16 - 448*w^2 + 12*y^2))*z) + 
  u^2*(16*v^2*x*(-8 + 3*x^2) + 2*v*(2*w*x*(8 + 88*x^2 + 3*x^4) - (128 + 96*x^2 - 42*x^4 + 5*x^6)*y)*z - 
    176*x*(2 + 3*y^2)*z^2 - 8*w*y*(48 + 88*z^2 + x^2*(18 - 161*z^2) + x^4*(11 + 4*z^2)) - 
    16*w^2*x*(6*(-3 + 2*z^2) + x^2*(-25 + 17*z^2)) + 2*x^3*(32*(-1 + z^2) + y^2*(-80 + 31*z^2)) + 
    x^5*(4*(4 + 5*z^2) + y^2*(28 + 37*z^2))) + t^2*(-256*w^4*x - 512*x*y^2 - 144*x^3*y^2 - 
    16*v^2*x^3*y^2 + 20*x^5*y^2 - 8*x^3*y^4 - 8*u^2*(4*w^2*x + w*(-32 - 6*x^2 + x^4)*y + x^3*(-2 + y^2)) + 
    640*v*y*z + 48*v*x^2*y*z + 16*v*x^4*y*z - 128*v*y^3*z + 24*v*x^2*y^3*z + 22*v*x^4*y^3*z - 608*x*z^2 + 
    80*x^3*z^2 + 28*x^5*z^2 + 1120*x*y^2*z^2 + 26*x^3*y^2*z^2 + 77*x^5*y^2*z^2 - 
    32*w^3*((-12 + 7*x^2)*y + 8*v*x*z) - 
    2*u*(4*v*(12*w^2*(4 + 3*x^2) + 3*w*x*(4 + x^2)*y - 2*x^4*y^2 - 16*(-3 + y^2) + 2*x^2*(2 + y^2)) + 
      (-320*w^3*x^2 + 4*w^2*x*(92 + 3*x^2)*y + x*y*(584 - 9*x^4 + x^2*(34 - 4*y^2)) + 
        w*(5*x^4*(2 + 3*y^2) + 32*(-11 + 4*y^2) + 4*x^2*(-114 + 7*y^2)))*z) - 
    8*w^2*(-16*v*y*z - 76*v*x^2*y*z - 4*x*(25 + 8*v^2 + 12*y^2 + 2*z^2) + x^3*(-16 + 5*y^2 + 114*z^2)) + 
    4*w*(2*(-16 + 4*x^2 + x^4)*y^3 + 8*v*x*(11 + x^2)*z + 8*v*x*(-5 + 2*x^2)*y^2*z + 
      y*(16*v^2*(-4 + x^2) - 5*x^4*(2 + z^2) - 32*(7 + 3*z^2) + 6*x^2*(26 + 17*z^2)))) + 
  t*(8*v^3*(-4*w*(-4 + x^2) + x^3*y) + 8*u^3*(2*w*x*(14 + x^2) - (16 - 2*x^2 + x^4)*y) - 
    2*u^2*(2*w^2*(-112 - 68*x^2 + 3*x^4) + w*x*(488 + 38*x^2 - 5*x^4)*y - 128*(1 + y^2) + 
      4*x^2*(4 + 5*y^2) + x^4*(12 + 11*y^2))*z + 2*v^2*(8*u*(2*w*x*(3 + x^2) - (16 - 3*x^2 + x^4)*y) - 
      (16*w^2*(4 + 11*x^2) + 32*w*x*(-3 + x^2)*y - 128*(-1 + y^2) + 4*x^2*(4 + 5*y^2) + x^4*(4 + 19*y^2))*
       z) + v*(32*w^3*(-12 + x^2*(-1 + 12*z^2)) - 8*w^2*x*(16*u*(2 - 3*x^2)*z - 4*y*(3 + 5*z^2) + 
        x^2*y*(43 + 75*z^2)) + x*(8*u*(80 + 8*x^2 + x^4)*z + 4*u*(-124 + 21*x^2 + 3*x^4)*y^2*z + 
        4*y*(128 + 2*u^2*(16 - 3*x^2 + x^4) - 328*z^2 + x^4*(2 - 11*z^2) - 2*x^2*(4 + 11*z^2)) + 
        y^3*(416*z^2 + x^2*(184 - 34*z^2) - 7*x^4*(4 + 11*z^2))) + 
      2*w*(-16*u^2*(8 + 9*x^2) + 2*u*(112 + 148*x^2 + 15*x^4)*y*z + 64*(4 + (-1 + y^2)*z^2) - 
        8*x^2*(16 - 34*z^2 + y^2*(-7 + 22*z^2)) + x^4*(4*(-4 + z^2) + y^2*(32 + 25*z^2)))) + 
    z*(128*w^4*x^2 + 8*w^3*x*(4 + 45*x^2)*y + 128*(y^4 + 2*(-4 + z^2) + y^2*(2 + z^2)) - 
      2*x^4*(15*y^4 + 28*z^2 + 4*y^2*(-33 + 5*z^2)) + 2*w*x*y*(16*(32 - 3*y^2 + 9*z^2) + 
        x^4*(28 + 15*y^2 + 22*z^2) + 8*x^2*(-109 + 37*z^2)) - x^6*(8 + 20*z^2 + y^2*(58 + 47*z^2)) - 
      8*x^2*(3*y^4 - 8*(6 + 5*z^2) + y^2*(-152 + 159*z^2)) - 
      2*w^2*(192*(-2 + y^2) + 4*x^2*(55*y^2 + 24*(7 + z^2)) + x^4*(3*y^2 - 4*(31 + 34*z^2)))) - 
    u*(4*w^2*y*(64*(2 + z^2) - 14*x^2*(12 + 5*z^2) + x^4*(20 + 11*z^2)) + 
      16*w^3*(4*x*(-8 + 3*z^2) + x^3*(8 + 17*z^2)) + 
      2*y*(x^6*(4 + 5*z^2) + 64*(4 + 3*z^2 + y^2*(1 + z^2)) - 4*x^2*(y^2*(2 + 3*z^2) + 24*(-1 + 7*z^2)) - 
        x^4*(24 + 26*z^2 + y^2*(-4 + 15*z^2))) - w*(2*x^3*(112 - 560*z^2 + y^2*(-96 + 17*z^2)) + 
        32*x*(20 - 18*z^2 + y^2*(-5 + 22*z^2)) + x^5*(32*z^2 + y^2*(36 + 47*z^2))))) + 
  u*(-32*v^3*(-4 + x^2) - 2*v^2*(2*w*(48 + 76*x^2 + 3*x^4) + x*(-248 + 50*x^2 + 3*x^4)*y)*z - 
    v*(-128*(z^2 + y^2*(1 + z^2)) - 2*w*x*y*(128 - 264*z^2 + x^2*(88 - 362*z^2) + x^4*(36 + 11*z^2)) - 
      32*x^2*(8 - 6*z^2 + y^2*(-1 + 16*z^2)) + x^6*(20*z^2 + y^2*(28 + 37*z^2)) + 
      2*x^4*(8*(2 + 3*z^2) + y^2*(-88 + 39*z^2)) + 4*w^2*(x^2*(80 - 268*z^2) + 16*(-2 + 7*z^2) + 
        x^4*(96 + 57*z^2))) + z*(w^3*(448 - 880*x^2 + 500*x^4) + 
      2*w^2*x*y*(264 + 11*x^4 + 96*z^2 + 2*x^2*(-273 + 68*z^2)) + 
      x*y*(10*x^6 - 2*x^2*(-224 + 306*z^2 + y^2*(-62 + 5*z^2)) + 16*(4 + 37*z^2 + 3*y^2*(5 + 6*z^2)) - 
        x^4*(92 + 10*z^2 + y^2*(18 + 47*z^2))) - 
      2*w*(x^6*(6 + 5*y^2) - 32*(-20 + 7*z^2 + y^2*(5 + 4*z^2)) - 
        2*x^4*(-80 + 125*z^2 + y^2*(28 + 11*z^2)) + 4*x^2*(-48 + 46*z^2 + y^2*(-6 + 115*z^2))))))/512

I = ideal( p0, p1, p2, p3, p4, p5, p6, p7, p8, s - p9);

gb I;

basis ( R / I, SourceRing => S)

####################################
OUTPUT
####################################

The set

{1, x, x^2, x^2*t, x^2*u, x^2*v, x*y, x*y*u, x*y*v, x*z, x*z*u, x*z*v, x*w, x*w*v, x*t, x*t*v, x*u, x*u^2, x*u*v, x*v, x*v^2, y, y^2, y^2*t, y^2*u, y^2*v, y*z, y*z*u, y*z*v, y*w, y*w*v, y*t, y*t*u, y*t*v, y*u, y*u^2, y*u*v, y*v, y*v^2, z, z^2, z^2*u, z^2*v, z*w, z*w*v, z*t, z*t*u, z*t*v, z*u, z*u^2, z*u*v, z*v, z*v^2, w, w^2, w^3, w^2*t, w^2*t, w^2*u, w^2*u^2, w^2*v, w*t, w*t^2, w*t*u, w*t*v, w*u, w*u^2, w*u^3, w*u^4, w*u*v, w*v, w*v^2, t, t^2, t^3, t^3*u, t^2*u, t^2*u^2, t^2*v, t*u, t*u^2, t*u^3, t*u^4, t*u*v, t*v, t*v^2, u, u^2, u^3, u^4, u^5, u^2*v, u*v, u*v^2, v, v^2, v^3} 

generates R/I as an S-module. Note that it may not be a free basis.  

####################################
SPECS
####################################

Macaulay 1.11
openSUSE Leap 42.3
model name      : Intel(R) Xeon(R) CPU E5-2630 v2 @ 2.60GHz
bogomips        : 5201.87  
MemTotal:       65940072 kB
Linux 4.4.138-59-default
